Random unitary circuits with constant spectral gap

We prove constant lower bounds for the spectral gap of the following random walks on unitary groups $\mathsf{SU}(2^n)$ on $n$ qubits. (i) Random Pauli Rotation: choose an $n$-qubit Pauli operator $P$ and an angle $\theta \in [0,2\pi)$, both uniformly at random, and apply $e^{\mathrm i \theta P}$. (ii) Brickwork Random Unitary Circuit: choose $n-1$ unitaries $U_{i}$ uniformly at random from $\mathsf{SU}(4)$ (including central phases of the parent group) independently, and apply $U_{2j-1}$ on two qubits $2j-1, 2j$ and then $U_{2j}$ on two qubits $2j, 2j+1$. Importantly, the gap bounds are independent of $n$ and apply for all finite dimensional unitary representations of $\mathsf{SU}(2^n)$ uniformly. Our results immediately imply that the Random Pauli Rotation and Brickwork Random Unitary Circuit converge to approximate unitary $t$-designs after $\mathcal{O}(nt)$ steps. As a consequence, we improve implications for the complexity growth of random unitary circuits as a function of the depth. The existing argument can be applied almost verbatim, but previously the depth had to be $\mathcal{O}(2^{cn})$ for some $c < 1$. Our unconditional constant spectral gap removes this restriction. We prove analogous constant-gap results for orthogonal and Clifford groups; the latter is indispensable for our result on the Brickwork Random Unitary Circuit. The former implies convergence to approximate orthogonal $t$-designs. In this case, the implied mixing time with respect to a constant additive and multiplicative error is optimal (up to an absolute constant factor) for $t=2$.

==> Oplus4Oplus2F2/O6.jl <==
module O6Enum

##############################################################################
# Step 1 — Enumerate O+(6,2), the split (plus type) orthogonal group over F2.
#
# Conventions are exactly those of the symplectic pipeline:
#   Row-vector convention: a group element g acts on row vectors by v -> v*g.
#   Packed encoding: 6x6 matrix over F2, row i (1..6) packed into bits
#   [6(i-1), 6i) of a UInt64, bit (j-1) within that chunk = entry (i,j).
#   J = [0 I3; I3 0] (block form), so coordinate i pairs with i+3 (i=1,2,3).
#
# The new ingredient is the quadratic form
#       Q(x) = x1 x4 + x2 x5 + x3 x6
# whose polarisation Q(x+y) + Q(x) + Q(y) = x J y^T is the symplectic form.
# Hence O+(6;F2) = { M : Q(vM) = Q(v) for all v } is a SUBGROUP of Sp(6;F2),
# and every routine below that only uses J (mul6, inv6, swapped6, ...) carries
# over verbatim.  The single change in the enumeration is that each row of M,
# being the image of a standard basis vector e_i with Q(e_i) = 0, must itself
# be isotropic.
##############################################################################

export mat_from_uint, uint_from_mat, mul6, inv6, transpose6, swapped6,
       swap_row_blocks, swap_col_halves, j_pair, J_MAT, is_symplectic,
       qform6, is_orthogonal, enumerate_O6, get_row

# ---- encode/decode -------------------------------------------------------

function mat_from_uint(x::UInt64)::Matrix{Bool}
    M = Matrix{Bool}(undef, 6, 6)
    for i in 1:6
        row = (x >> (6*(i-1))) & 0x3f
        for j in 1:6
            M[i, j] = ((row >> (j-1)) & 0x1) != 0
        end
    end
    return M
end

function uint_from_mat(M)::UInt64
    x = 0x0000000000000000
    for i in 1:6
        row = 0x0
        for j in 1:6
            if M[i, j] != 0
                row |= (UInt64(1) << (j-1))
            end
        end
        x |= (row << (6*(i-1)))
    end
    return x
end

@inline get_row(x::UInt64, i::Int) = (x >> (6*(i-1))) & 0x3f

# ---- fast F2 arithmetic on packed matrices --------------------------------

@inline function mul6(A::UInt64, B::UInt64)::UInt64
    result = 0x0000000000000000
    @inbounds for i in 1:6
        a_row = get_row(A, i)
        r = 0x0
        for k in 1:6
            if ((a_row >> (k-1)) & 0x1) != 0
                r ⊻= get_row(B, k)
            end
        end
        result |= (UInt64(r) << (6*(i-1)))
    end
    return result
end

function transpose6(x::UInt64)::UInt64
    y = 0x0000000000000000
    @inbounds for i in 1:6, j in 1:6
        bit = (x >> (6*(i-1) + (j-1))) & 0x1
        y |= (bit << (6*(j-1) + (i-1)))
    end
    return y
end

const MASK_LOW3  = reduce(|, (UInt64(0b000111) << (6*i) for i in 0:5))
const MASK_HIGH3 = reduce(|, (UInt64(0b111000) << (6*i) for i in 0:5))

# J * M : swap the top 3 rows with the bottom 3 rows of the packed matrix
@inline function swap_row_blocks(x::UInt64)::UInt64
    top = x & 0x0000000003FFFF          # bits 0..17  (rows 1-3, 18 bits)
    bot = (x >> 18) & 0x0000000003FFFF  # bits 18..35 (rows 4-6)
    return (top << 18) | bot
end

# M * J : within every row, swap the low 3 bits (cols 1-3) with high 3 (cols 4-6)
@inline function swap_col_halves(x::UInt64)::UInt64
    return ((x & MASK_LOW3) << 3) | ((x & MASK_HIGH3) >> 3)
end

# g^{-1} = J g^T J  (valid for Sp(6,2), hence for its subgroup O+(6,2))
@inline function inv6(g::UInt64)::UInt64
    t = transpose6(g)
    jt = swap_row_blocks(t)
    return swap_col_halves(jt)
end

# swapped(v): pairing i <-> i+3 applied to a single packed 6-bit row value
@inline swapped6(v::UInt64) = ((v & 0x07) << 3) | ((v & 0x38) >> 3)

@inline j_pair(i::Int) = i <= 3 ? i + 3 : i - 3

# Explicit dense J (for slow/independent verification only)
const J_MAT = let M = zeros(Bool, 6, 6)
    for i in 1:6
        M[i, j_pair(i)] = true
    end
    M
end

# Independent (slow, decode-based) check that g^T J g == J exactly over F2
function is_symplectic(x::UInt64)::Bool
    M = Int.(mat_from_uint(x))
    lhs = (M' * J_MAT * M) .% 2
    return lhs == Int.(J_MAT)
end

# ---- the quadratic form ---------------------------------------------------
#
# Q(v) = v1 v4 + v2 v5 + v3 v6 for a packed 6-bit row value v.
# v & (v >> 3) has bit 0 = v1&v4, bit 1 = v2&v5, bit 2 = v3&v6.
@inline qform6(v::UInt64) = count_ones(v & (v >> 3) & 0x07) & 1

# Independent (slow) check that M preserves Q on all 64 vectors of F2^6.
function is_orthogonal(x::UInt64)::Bool
    for v in UInt64(0):UInt64(63)
        img = UInt64(0)
        for i in 1:6
            if ((v >> (i-1)) & 0x1) != 0
                img ⊻= get_row(x, i)
            end
        end
        if qform6(img) != qform6(v)
            return false
        end
    end
    return true
end

# ---- Step 1 enumeration: row-by-row extension -----------------------------
#
# Identical to the symplectic enumeration except for the isotropy filter.
# Writing v = sum_i x_i e_i and using Q(a+b) = Q(a)+Q(b)+ a J b^T repeatedly,
#   Q(v M) = sum_i x_i Q(row_i) + sum_{i<j} x_i x_j (row_i J row_j^T),
#   Q(v)   = sum_i x_i Q(e_i)   + sum_{i<j} x_i x_j J[i,j],
# so M preserves Q if and only if
#   (a) Q(row_i) = Q(e_i) = 0       for every i      <- the new condition
#   (b) row_i J row_j^T = J[i,j]    for every i < j  <- the symplectic one.

function enumerate_O6()::Vector{UInt64}
    results = UInt64[]
    sizehint!(results, 40_320)
    rows = Vector{UInt64}(undef, 6)

    function extend(r::Int)
        if r == 6
            x = 0x0000000000000000
            @inbounds for i in 1:6
                x |= (rows[i] << (6*(i-1)))
            end
            push!(results, x)
            return
        end
        newrow_idx = r + 1
        @inbounds for c in UInt64(1):UInt64(63)
            if qform6(c) != 0        # (a) every row must be isotropic
                continue
            end
            ok = true
            for j in 1:r             # (b) the symplectic conditions
                lhs = count_ones(c & swapped6(rows[j])) & 0x1
                rhs = (j_pair(newrow_idx) == j) ? UInt64(1) : UInt64(0)
                if lhs != rhs
                    ok = false
                    break
                end
            end
            if ok
                rows[newrow_idx] = c
                extend(r + 1)
            end
        end
    end

    extend(0)
    return results
end

end # module


==> Oplus4Oplus2F2/run_all.jl <==
# Run the full O+(6,2) spectral-gap certification pipeline for the subgroups
# O+(4,2) x O+(2,2), the stabilisers of nondegenerate orthogonal splittings
# in sequence. Each step is
# run as its own `julia` process (not `include`d into one session) because
# several steps re-include the O6Enum module, and redefining + re-`using` a
# module within a single Julia session causes name-binding ambiguity errors.
cd(@__DIR__)
isdir("data") || mkdir("data")  # all steps read/write ./data/*.bin

# Install the dependencies listed in Project.toml/Manifest.toml (no-op if present).
import Pkg
Pkg.activate(@__DIR__)
Pkg.instantiate()

const STEPS = [
    "run_step1.jl",  # Enumerate O+(6,2), |G| = 40320            -> o6_elements.bin
    "run_step2.jl",  # Conjugacy classes (22 of them)            -> o6_classes.bin
    "run_step3.jl",  # Class algebra structure constants         -> o6_structconsts.bin
    "run_step4.jl",  # Character table + canonical class order   -> o6_chartable.bin
    "run_step5.jl",  # Embed O+(4,2) x O+(2,2) as A, B           -> o6_AB.bin
    "run_step5x.jl", # Lanczos cross-check of the top eigenvalues
    "run_step6.jl",  # Eight-irrep multiplicity verification     -> o6_multiplicities.bin
    "run_step7.jl",  # Gelfand test (fails: one multiplicity 2)  -> o6_gelfand.bin
    "run_step8.jl",  # Spherical functions, trace powers, bound  -> o6_final_summary.bin
]

julia_exe = joinpath(Sys.BINDIR, Base.julia_exename())

for step in STEPS
    println("\n" * "#"^70)
    println("# Running ", step)
    println("#"^70)
    flush(stdout)
    cmd = Cmd([julia_exe, "--project=$(@__DIR__)", "-t", "auto", step])
    run(cmd)  # throws ProcessFailedException (aborting the pipeline) on nonzero exit
end

println("\nAll steps completed successfully.")


==> Oplus4Oplus2F2/run_step1.jl <==
include("O6.jl")
using .O6Enum
using Random
using Serialization

println("Enumerating O+(6,2)...")
@time G = enumerate_O6()

# |O+(2n,q)| = 2 q^{n(n-1)} (q^n - 1) prod_{i=1}^{n-1} (q^{2i} - 1),  n = 3, q = 2
expected_order = 2 * 2^(3*2) * (2^3 - 1) * prod(2^(2i) - 1 for i in 1:2)
println("Enumerated: ", length(G), "   expected: ", expected_order)
@assert length(G) == expected_order "ORDER MISMATCH"
@assert expected_order == 40320

println("Checking uniqueness...")
Gsorted = sort(G)
@assert length(unique(Gsorted)) == length(Gsorted) "DUPLICATE ELEMENTS FOUND"
println("All elements unique: OK")

println("Spot-checking the orthogonality condition Q(vM) = Q(v) on random elements (slow independent check)...")
# Random.seed!(42)
idxs = rand(1:length(Gsorted), 2000)
allok = true
for i in idxs
    if !is_orthogonal(Gsorted[i])
        global allok = false
        println("FAILED orthogonal check at index ", i, " element ", Gsorted[i])
    end
end
@assert allok "ORTHOGONAL SPOT-CHECK FAILED"
println("Orthogonal spot-check (2000 random elements): OK")

println("Spot-checking that O+(6,2) <= Sp(6,2) (the polarisation of Q is the symplectic form)...")
oksp = true
for i in idxs
    if !is_symplectic(Gsorted[i])
        global oksp = false
    end
end
@assert oksp "SOME ORTHOGONAL ELEMENT IS NOT SYMPLECTIC"
println("All sampled elements also symplectic: OK")

println("Checking identity is present...")
idmat = [i==j for i in 1:6, j in 1:6]
idval = uint_from_mat(idmat)
@assert insorted(idval, Gsorted) "IDENTITY NOT FOUND"
println("Identity present: OK")

println("Checking inv6 is a genuine inverse / correct inverse on random elements...")
ok2 = true
for i in idxs
    g = Gsorted[i]
    ginv = inv6(g)
    @assert insorted(ginv, Gsorted) "inverse not in group!"
    prod1 = mul6(g, ginv)
    prod2 = mul6(ginv, g)
    if prod1 != idval || prod2 != idval
        global ok2 = false
        println("FAILED inverse check at ", g)
    end
end
@assert ok2 "INVERSE CHECK FAILED"
println("Inverse correctness check: OK")

println("Checking mul6 associativity / closure on random triples...")
ok3 = true
n = length(Gsorted)
for _ in 1:200
    a, b, c = Gsorted[rand(1:n)], Gsorted[rand(1:n)], Gsorted[rand(1:n)]
    lhs = mul6(mul6(a,b), c)
    rhs = mul6(a, mul6(b,c))
    if lhs != rhs || !insorted(lhs, Gsorted)
        global ok3 = false
    end
end
@assert ok3 "ASSOCIATIVITY/CLOSURE CHECK FAILED"
println("Associativity & closure check: OK")

println("Serializing group to data/o6_elements.bin ...")
open("./data/o6_elements.bin", "w") do io
    serialize(io, Gsorted)
end
println("Step 1 COMPLETE. |G| = ", length(Gsorted))


==> Oplus4Oplus2F2/run_step2.jl <==
include("O6.jl")
using .O6Enum
using Serialization

println("Loading O+(6,2)...")
Gsorted = open("./data/o6_elements.bin", "r") do io
    deserialize(io)
end
n = length(Gsorted)
println("|G| = ", n)

println("Building index lookup Dict...")
@time begin
    global index_of = Dict{UInt64,Int32}()
    sizehint!(index_of, n)
    for (i, g) in enumerate(Gsorted)
        index_of[g] = Int32(i)
    end
end

println("Precomputing inverse table...")
@time begin
    global invtable = Vector{UInt64}(undef, n)
    Threads.@threads for i in 1:n
        invtable[i] = inv6(Gsorted[i])
    end
end

idmat = [i==j for i in 1:6, j in 1:6]
idval = uint_from_mat(idmat)

println("Computing conjugacy classes (O(#classes * |G|))...")
class_of = zeros(Int32, n)
class_reps = UInt64[]
class_sizes = Int[]

seen = falses(n)
touched = Int32[]
sizehint!(touched, 10_000)

t0 = time()
for idx in 1:n
    if class_of[idx] == 0
        x = Gsorted[idx]
        empty!(touched)
        @inbounds for k in 1:n
            y = mul6(mul6(invtable[k], x), Gsorted[k])
            j = index_of[y]
            if !seen[j]
                seen[j] = true
                push!(touched, j)
            end
        end
        push!(class_reps, x)
        push!(class_sizes, length(touched))
        cid = Int32(length(class_reps))
        @inbounds for j in touched
            class_of[j] = cid
            seen[j] = false
        end
    end
end
println("Class computation took ", time()-t0, " seconds")

nclasses = length(class_reps)
println("Number of classes found: ", nclasses)
@assert nclasses == 22 "EXPECTED 22 CLASSES"
@assert sum(class_sizes) == n "CLASS SIZES DO NOT SUM TO |G|"
@assert all(class_of .!= 0) "SOME ELEMENTS UNCLASSIFIED"

expected_sizes = [1, 28, 105, 112, 210, 420, 420, 1120, 1120, 1120, 1260, 1260, 1344, 1680,
    2520, 2688, 3360, 3360, 3360, 4032, 5040, 5760]
@assert sort(class_sizes) == sort(expected_sizes) "CLASS SIZES DON'T MATCH EXPECTED MULTISET"
println("Class sizes match expected multiset: OK")

# element order via repeated multiplication (orders are small, <=15)
function elt_order(g::UInt64)
    x = g
    ord = 1
    while x != idval
        x = mul6(x, g)
        ord += 1
        if ord > 20
            error("order search exceeded bound")
        end
    end
    return ord
end

orders = [elt_order(r) for r in class_reps]
expected_orders = [1, 2, 2, 2, 2, 3, 3, 4, 4, 4, 4, 5, 6, 6, 6, 6, 6, 7, 8, 10, 12, 15]
@assert sort(orders) == sort(expected_orders) "ORDERS DON'T MATCH EXPECTED MULTISET"
println("Representative orders match expected multiset: OK")

# 22 classes, and the multisets of class sizes and element orders, are exactly
# those of the symmetric group S8; Step 4 proves that the S8 character table is
# the character table of our group, by checking it against our class algebra.
# (The isomorphism O+(6;F2) = S8 is classical, but is neither proved nor needed here.)
println("(|G| = 8! = 40320 with 22 classes; consistent with O+(6;F2) = S8.)")

# Sanity: for each class, order should be constant across a random sample of members
println("Spot-checking order-constancy within classes...")
import Random
# Random.seed!(7)
for _ in 1:200
    idx = rand(1:n)
    cid = class_of[idx]
    @assert elt_order(Gsorted[idx]) == orders[cid] "ORDER MISMATCH WITHIN CLASS $cid"
end
println("Order-constancy spot-check: OK")

println("Serializing class data...")
open("./data/o6_classes.bin", "w") do io
    serialize(io, (class_of=class_of, class_reps=class_reps, class_sizes=class_sizes, orders=orders, index_of=index_of, invtable=invtable))
end

println("Step 2 COMPLETE. 22 classes verified.")
for i in 1:22
    println(rpad(i,3), " size=", rpad(class_sizes[i],7), " order=", orders[i])
end


==> Oplus4Oplus2F2/run_step3.jl <==
include("O6.jl")
using .O6Enum
using Serialization

println("Loading O+(6,2) + class data...")
Gsorted = open("./data/o6_elements.bin", "r") do io
    deserialize(io)
end
cdata = open("./data/o6_classes.bin", "r") do io
    deserialize(io)
end
class_of  = cdata.class_of
class_reps = cdata.class_reps
class_sizes = cdata.class_sizes
index_of  = cdata.index_of
invtable  = cdata.invtable
n = length(Gsorted)
println("|G| = ", n, "   #classes = ", length(class_reps))

# a[i,j,l] = #{ x in C_i : x^{-1} g_l in C_j }, via bijection sweep over all x in G,
# for each fixed class representative g_l. O(22|G|) total.
println("Computing class algebra structure constants a[i,j,l] (O(22|G|))...")
a = zeros(Int64, 22, 22, 22)

t0 = time()
for l in 1:22
    g_l = class_reps[l]
    @inbounds for k in 1:n
        i = class_of[k]
        y = mul6(invtable[k], g_l)      # x^{-1} * g_l  where x = Gsorted[k]
        j = class_of[index_of[y]]
        a[i, j, l] += 1
    end
end
println("Structure constant computation took ", time()-t0, " seconds")

# Sanity check: for fixed (i,l), sum_j a[i,j,l] == |C_i|
println("Verifying sum_j a[i,j,l] == |C_i| for all i,l...")
ok = true
for l in 1:22, i in 1:22
    s = sum(a[i, :, l])
    if s != class_sizes[i]
        global ok = false
        println("MISMATCH at i=$i, l=$l: sum=$s vs |C_i|=$(class_sizes[i])")
    end
end
@assert ok "STRUCTURE CONSTANT SANITY CHECK FAILED"
println("Sanity check sum_j a[i,j,l] == |C_i|: OK (all 484 (i,l) pairs)")

# Additional sanity: a[1,j,l] (C_1 = identity class) should be (j==l) ? 1 : 0
id_class = findfirst(==(1), class_sizes)
println("Identity class index (size 1): ", id_class)
okid = true
for l in 1:22, j in 1:22
    expected = (j == l) ? 1 : 0
    if a[id_class, j, l] != expected
        global okid = false
    end
end
@assert okid "IDENTITY-CLASS STRUCTURE CONSTANT CHECK FAILED"
println("Identity-class structure constant check: OK")

# The two checks above hold for ANY labelled partition of G with consistent
# sizes/reps. The three below use that the C_i are conjugation-invariant.

# Commutativity: class sums are central, so C_i C_j = C_j C_i, i.e. a[i,j,l] == a[j,i,l].
println("Verifying commutativity a[i,j,l] == a[j,i,l]...")
okcomm = true
for l in 1:22, j in 1:22, i in 1:22
    if a[i, j, l] != a[j, i, l]
        global okcomm = false
        println("MISMATCH at i=$i, j=$j, l=$l: a[i,j,l]=$(a[i,j,l]) vs a[j,i,l]=$(a[j,i,l])")
    end
end
@assert okcomm "COMMUTATIVITY CHECK FAILED"
println("Commutativity check: OK")

# Rearrangement: counting triples (x,y,z) in C_i x C_j x C_l with xy = z in two ways
# (via (x^{-1}, z, y), x^{-1} z = y) gives |C_l| a[i,j,l] == |C_j| a[i*,l,j],
# where C_{i*} = C_i^{-1} is the inverse class.
inv_class = [class_of[index_of[invtable[index_of[class_reps[i]]]]] for i in 1:22]
println("Verifying rearrangement |C_l| a[i,j,l] == |C_j| a[i*,l,j]...")
okrearr = true
for l in 1:22, j in 1:22, i in 1:22
    if class_sizes[l] * a[i, j, l] != class_sizes[j] * a[inv_class[i], l, j]
        global okrearr = false
        println("MISMATCH at i=$i, j=$j, l=$l")
    end
end
@assert okrearr "REARRANGEMENT CHECK FAILED"
println("Rearrangement check: OK")

# Total count: every pair (x,y) in C_i x C_j has its product xy in exactly one class,
# so sum_l a[i,j,l] |C_l| == |C_i| |C_j|.
println("Verifying sum_l a[i,j,l] |C_l| == |C_i| |C_j|...")
oktot = true
for j in 1:22, i in 1:22
    s = sum(a[i, j, l] * class_sizes[l] for l in 1:22)
    if s != class_sizes[i] * class_sizes[j]
        global oktot = false
        println("MISMATCH at i=$i, j=$j: sum=$s vs |C_i||C_j|=$(class_sizes[i] * class_sizes[j])")
    end
end
@assert oktot "TOTAL-COUNT CHECK FAILED"
println("Total-count check: OK")

println("Serializing structure constants...")
open("./data/o6_structconsts.bin", "w") do io
    serialize(io, (a=a,))
end
println("Step 3 COMPLETE.")


==> Oplus4Oplus2F2/run_step4.jl <==
include("O6.jl")
using .O6Enum
using Serialization
using LinearAlgebra

println("Loading group/class/structure-constant data...")
Gsorted = open("./data/o6_elements.bin", "r") do io; deserialize(io); end
cdata   = open("./data/o6_classes.bin", "r") do io; deserialize(io); end
adata   = open("./data/o6_structconsts.bin", "r") do io; deserialize(io); end
a = adata.a
class_sizes = cdata.class_sizes   # native order (from our enumeration)
orders      = cdata.orders        # native order

# ---------------------------------------------------------------------
# Hard-coded character table of O+(6;F2).  Since |O+(6;F2)| = 40320 = 8!
# with 22 conjugacy classes whose sizes and element orders match those of
# S8 (Step 2), we take the S8 table; the verification below -- exactly the
# Burnside/Schur criterion applied with the class algebra constants
# of Step 3 -- proves that this really is the character table of OUR group,
# and simultaneously pins down the column ordering.
#
# Row i = chi_i (degrees ascending, trivial character first).
# Column j = value on the j-th CANONICAL class, ordered by (element order,
# class size) ascending; the corresponding S8 cycle types are
#   1^8, 2 1^6, 2^4, 2^2 1^4, 2^3 1^2, 3 1^5, 3^2 1^2, 4 1^4, 4^2, 4 2^2,
#   4 2 1^2, 5 1^3, 3^2 2, 3 2 1^3, 3 2^2 1, 6 2, 6 1^2, 7 1, 8, 5 2 1,
#   4 3 1, 5 3.
# ---------------------------------------------------------------------
chartable = [
    1   1   1   1   1   1   1   1   1   1   1   1   1   1   1   1   1   1   1   1   1   1;
    1  -1   1   1  -1   1   1  -1   1  -1   1   1  -1  -1   1   1  -1   1  -1  -1  -1   1;
    7   5  -1   3   1   4   1   3  -1  -1   1   2  -1   2   0  -1   1   0  -1   0   0  -1;
    7  -5  -1   3  -1   4   1  -3  -1   1   1   2   1  -2   0  -1  -1   0   1   0   0  -1;
   14   4   6   2   0  -1   2  -2   2   2   0  -1  -2   1  -1   0   0   0   0  -1   1  -1;
   14  -4   6   2   0  -1   2   2   2  -2   0  -1   2  -1  -1   0   0   0   0   1  -1  -1;
   20  10   4   4   2   5  -1   2   0   2   0   0   1   1   1   1  -1  -1   0   0  -1   0;
   20 -10   4   4  -2   5  -1  -2   0  -2   0   0  -1  -1   1   1   1  -1   0   0   1   0;
   21   9  -3   1  -3   6   0   3   1  -1  -1   1   0   0  -2   0   0   0   1  -1   0   1;
   21  -9  -3   1   3   6   0  -3   1   1  -1   1   0   0  -2   0   0   0  -1   1   0   1;
   28  10  -4   4   2   1   1  -2   0  -2   0  -2   1   1   1  -1  -1   0   0   0   1   1;
   28 -10  -4   4  -2   1   1   2   0   2   0  -2  -1  -1   1  -1   1   0   0   0  -1   1;
   35   5   3  -5  -3   5   2   1  -1   1  -1   0   2  -1   1   0   0   0  -1   0   1   0;
   35  -5   3  -5   3   5   2  -1  -1  -1  -1   0  -2   1   1   0   0   0   1   0  -1   0;
   42   0  -6   2   0  -6   0   0   2   0  -2   2   0   0   2   0   0   0   0   0   0  -1;
   56   4   8   0   4  -4  -1   0   0   0   0   1   1  -2   0  -1   1   0   0  -1   0   1;
   56  -4   8   0  -4  -4  -1   0   0   0   0   1  -1   2   0  -1  -1   0   0   1   0   1;
   64  16   0   0   0   4  -2   0   0   0   0  -1  -2  -2   0   0   0   1   0   1   0  -1;
   64 -16   0   0   0   4  -2   0   0   0   0  -1   2   2   0   0   0   1   0  -1   0  -1;
   70  10  -2   2  -2  -5   1  -4  -2   0   0   0   1   1  -1   1   1   0   0   0  -1   0;
   70 -10  -2   2   2  -5   1   4  -2   0   0   0  -1  -1  -1   1  -1   0   0   0   1   0;
   90   0  -6  -6   0   0   0   0   2   0   2   0   0   0   0   0   0  -1   0   0   0   0
]
@assert size(chartable) == (22,22)

canonical_sizes  = [1, 28, 105, 210, 420, 112, 1120, 420, 1260, 1260, 2520, 1344,
                    1120, 1120, 1680, 3360, 3360, 5760, 5040, 4032, 3360, 2688]
canonical_orders = [1, 2, 2, 2, 2, 3, 3, 4, 4, 4, 4, 5, 6, 6, 6, 6, 6, 7, 8, 10, 12, 15]

# the trivial character must be the first row
@assert all(chartable[1, p] == 1 for p in 1:22) "ROW 1 IS NOT THE TRIVIAL CHARACTER"
# sum of squares of degrees == |G|
@assert sum(chartable[:,1].^2) == 40_320
# first canonical class is the identity class
@assert canonical_sizes[1] == 1 && canonical_orders[1] == 1
@assert sum(canonical_sizes) == 40_320

# Row orthonormality  sum_p |K_p| chi_i(p) chi_k(p) = |G| delta_{ik}  (S8 characters
# are real), in exact Rational{BigInt} arithmetic.  The Burnside check below only
# shows that each row is a scalar multiple of an irreducible character; this forces
# each row to BE one, and the 22 rows to be pairwise distinct irreducibles.
chartable_Q = Rational{BigInt}.(chartable)
sizes_Q     = Rational{BigInt}.(canonical_sizes)
@assert chartable_Q * Diagonal(sizes_Q) * transpose(chartable_Q) == 40_320 * I(22) "ROW ORTHONORMALITY FAILED"
println("Row orthonormality (exact Rational{BigInt}): OK")

# ---------------------------------------------------------------------
# Determine bijection perm: canonical position p -> native class index,
# using (size, order) fingerprint; ties resolved via exhaustive search +
# exact integer central-character identity.
# ---------------------------------------------------------------------
native_fp = [(class_sizes[i], orders[i]) => i for i in 1:22]
canon_fp  = [(canonical_sizes[p], canonical_orders[p]) => p for p in 1:22]

native_groups = Dict{Tuple{Int,Int}, Vector{Int}}()
for (fp, i) in native_fp
    push!(get!(native_groups, fp, Int[]), i)
end
canon_groups = Dict{Tuple{Int,Int}, Vector{Int}}()
for (fp, p) in canon_fp
    push!(get!(canon_groups, fp, Int[]), p)
end

@assert Set(keys(native_groups)) == Set(keys(canon_groups)) "FINGERPRINT SETS DIFFER"
for fp in keys(native_groups)
    @assert length(native_groups[fp]) == length(canon_groups[fp]) "GROUP SIZE MISMATCH at $fp"
end

function permutations_of(v::Vector{T}) where T
    if length(v) <= 1
        return [copy(v)]
    end
    result = Vector{Vector{T}}()
    for i in eachindex(v)
        rest = v[[j for j in eachindex(v) if j != i]]
        for p in permutations_of(rest)
            push!(result, [v[i]; p])
        end
    end
    return result
end

# ambiguous fingerprints (group size > 1)
ambiguous_fps = [fp for fp in keys(native_groups) if length(native_groups[fp]) > 1]
println("Ambiguous (size,order) fingerprint groups (need tie-breaking): ", length(ambiguous_fps))
for fp in ambiguous_fps
    println("  size=", fp[1], " order=", fp[2], "  native candidates=", native_groups[fp], "  canonical positions=", canon_groups[fp])
end

# base (forced) assignment
base_perm = Vector{Int}(undef, 22)  # base_perm[p] = native index, -1 if ambiguous
fill!(base_perm, -1)
for fp in keys(native_groups)
    if length(native_groups[fp]) == 1
        base_perm[canon_groups[fp][1]] = native_groups[fp][1]
    end
end

group_candidates = [(canon_groups[fp], permutations_of(native_groups[fp])) for fp in ambiguous_fps]
total_combos = prod(length(gc[2]) for gc in group_candidates; init=1)
println("Total candidate permutations to test: ", total_combos)

# Exact integer identity (no rationals needed):
#   |K_j| |K_l| chi_i(j) chi_i(l) == d_i * sum_m a[j,l,m] |K_m| chi_i(m)
# for every character i and every pair (j,l) of CANONICAL class positions.
function check_full_identity(perm::Vector{Int})
    sizesP = [class_sizes[perm[p]] for p in 1:22]
    for p in 1:22
        if sizesP[p] != canonical_sizes[p]
            return false
        end
    end
    for i in 1:22
        d = BigInt(chartable[i,1])
        chi = [BigInt(chartable[i,p]) for p in 1:22]
        for j in 1:22, l in 1:22
            lhs = BigInt(sizesP[j]) * BigInt(sizesP[l]) * chi[j] * chi[l]
            rhs = zero(BigInt)
            nj = perm[j]; nl = perm[l]
            @inbounds for m in 1:22
                amv = a[nj, nl, perm[m]]
                if amv != 0
                    rhs += BigInt(amv) * BigInt(sizesP[m]) * chi[m]
                end
            end
            rhs *= d
            if lhs != rhs
                return false
            end
        end
    end
    return true
end

function build_full_perm(assignment_idx::Vector{Int})
    perm = copy(base_perm)
    for (gi, fp) in enumerate(ambiguous_fps)
        positions, cands = group_candidates[gi]
        chosen = cands[assignment_idx[gi]]
        for (k, p) in enumerate(positions)
            perm[p] = chosen[k]
        end
    end
    return perm
end

ngroups = length(group_candidates)
passing = Vector{Int}[]

if ngroups == 0
    perm = build_full_perm(Int[])
    if check_full_identity(perm)
        push!(passing, Int[])
    end
else
    ranges = [1:length(gc[2]) for gc in group_candidates]
    for combo in Iterators.product(ranges...)
        assignment_idx = collect(combo)
        local candidate_perm = build_full_perm(assignment_idx)
        if check_full_identity(candidate_perm)
            push!(passing, assignment_idx)
        end
    end
end

println("Number of passing permutations: ", length(passing))
@assert length(passing) == 1 "EXPECTED EXACTLY ONE CONSISTENT CLASS-ORDER PERMUTATION, got $(length(passing))"

final_assignment = passing[1]
perm = build_full_perm(final_assignment)
println("Resolved canonical<-native class permutation: ", perm)

println("Final full central-character verification (all 22 chars x all 484 (j,l) pairs): ",
        check_full_identity(perm) ? "PASSED" : "FAILED")
@assert check_full_identity(perm)
println("The hard-coded S8 table is therefore the character table of O+(6;F2),")
println("and the column ordering above is the correct one for our classes.")

println("Serializing chartable + canonical<->native permutation...")
open("./data/o6_chartable.bin", "w") do io
    serialize(io, (chartable=chartable, canon_to_native=perm))
end
println("Step 4 COMPLETE.")


==> Oplus4Oplus2F2/run_step5.jl <==
include("O6.jl")
using .O6Enum
using Serialization

println("Loading group data...")
Gsorted = open("./data/o6_elements.bin", "r") do io; deserialize(io); end
n = length(Gsorted)
index_of = let cdata = open("./data/o6_classes.bin", "r") do io; deserialize(io); end
    cdata.index_of
end

# ---------------------------------------------------------------------
# Step v. Embedding of F into G.
#
#   F_{1,2} = O+(4;F2) x O+(2;F2)  <=  G = O+(6;F2)
#
# block diagonally: the O+(4;F2) factor acts on qubits
# 1,2 (components 1,2,4,5) and the O+(2;F2) factor on qubit 3 (components 3,6).
# The global form restricts as  Q = (x1x4 + x2x5) + x3x6, i.e. the orthogonal
# direct sum of the two local split forms, so the product does embed.
#
#   |O+(4;F2)| = 2 * 2^2 * (2^2-1) * (2^2-1)      = 72
#   |O+(2;F2)| = 2 * 2^0 * (2^1-1)                = 2
#   |F|                                           = 144
# ---------------------------------------------------------------------
const NO4 = 2 * 2^(2*1) * (2^2 - 1) * prod(2^(2i) - 1 for i in 1:1)   # = 72
const NO2 = 2 * 2^(1*0) * (2^1 - 1)                                   # = 2
const NF  = NO4 * NO2                                                 # = 144
@assert (NO4, NO2, NF) == (72, 2, 144)

# ---------------------------------------------------------------------
# Enumerate O+(4,2) on the local coordinates (comp1,comp2,comp4,comp5) =
# qubits 1,2, by the same row-by-row extension as for G, with local form
# J4 = [0 I2; I2 0] (local i <-> i+2) and Q4(v) = v1 v3 + v2 v4.
# ---------------------------------------------------------------------
@inline swapped4(v::UInt8) = UInt8(((v & 0x3) << 2) | ((v & 0xc) >> 2))
@inline local_pair(i::Int) = i <= 2 ? i + 2 : i - 2
@inline qform4(v::UInt8) = count_ones(v & (v >> 2) & 0x3) & 1

function enumerate_O4()::Vector{Vector{UInt8}}
    results = Vector{Vector{UInt8}}()
    rows = Vector{UInt8}(undef, 4)
    function extend(r::Int)
        if r == 4
            push!(results, copy(rows))
            return
        end
        newrow_idx = r + 1
        for c in UInt8(1):UInt8(15)
            if qform4(c) != 0
                continue
            end
            ok = true
            for j in 1:r
                lhs = count_ones(c & swapped4(rows[j])) & 0x1
                rhs = (local_pair(newrow_idx) == j) ? UInt8(1) : UInt8(0)
                if lhs != rhs
                    ok = false
                    break
                end
            end
            if ok
                rows[newrow_idx] = c
                extend(r + 1)
            end
        end
    end
    extend(0)
    return results
end

# ---------------------------------------------------------------------
# Enumerate O+(2,2) on the local coordinates (comp3,comp6) = qubit 3,
# with J2 = [0 1; 1 0] (local 1 <-> 2) and Q2(v) = v1 v2.
# ---------------------------------------------------------------------
@inline swapped2(v::UInt8) = UInt8(((v & 0x1) << 1) | ((v & 0x2) >> 1))
@inline local_pair2(i::Int) = i == 1 ? 2 : 1
@inline qform2(v::UInt8) = count_ones(v & (v >> 1) & 0x1) & 1

function enumerate_O2()::Vector{Vector{UInt8}}
    results = Vector{Vector{UInt8}}()
    rows = Vector{UInt8}(undef, 2)
    function extend(r::Int)
        if r == 2
            push!(results, copy(rows))
            return
        end
        newrow_idx = r + 1
        for c in UInt8(1):UInt8(3)
            if qform2(c) != 0
                continue
            end
            ok = true
            for j in 1:r
                lhs = count_ones(c & swapped2(rows[j])) & 0x1
                rhs = (local_pair2(newrow_idx) == j) ? UInt8(1) : UInt8(0)
                if lhs != rhs
                    ok = false
                    break
                end
            end
            if ok
                rows[newrow_idx] = c
                extend(r + 1)
            end
        end
    end
    extend(0)
    return results
end

println("Enumerating O+(4,2) locally (qubits 1,2)...")
O4_rows = enumerate_O4()
println("O+(4,2) count: ", length(O4_rows), " (expected ", NO4, ")")
@assert length(O4_rows) == NO4 "O+(4,2) ENUMERATION COUNT MISMATCH"

println("Enumerating O+(2,2) locally (qubit 3)...")
O2_rows = enumerate_O2()
println("O+(2,2) count: ", length(O2_rows), " (expected ", NO2, ")")
@assert length(O2_rows) == NO2 "O+(2,2) ENUMERATION COUNT MISMATCH"

# independent local checks: preserve the local quadratic form on every vector
function local_preserves_Q(rows::Vector{UInt8}, k::Int, q::Function)
    for v in UInt8(0):UInt8((1 << k) - 1)
        img = UInt8(0)
        for i in 1:k
            if ((v >> (i-1)) & 0x1) != 0
                img ⊻= rows[i]
            end
        end
        if q(img) != q(v)
            return false
        end
    end
    return true
end
@assert all(r -> local_preserves_Q(r, 4, qform4), O4_rows) "O+(4,2) FORM CHECK FAILED"
println("All ", NO4, " O+(4,2) elements verified to preserve Q4 (independent 16-vector check): OK")
@assert all(r -> local_preserves_Q(r, 2, qform2), O2_rows) "O+(2,2) FORM CHECK FAILED"
println("All ", NO2, " O+(2,2) elements verified to preserve Q2 (independent 4-vector check): OK")

# ---------------------------------------------------------------------
# Embed: local O+(4,2) coords (1,2,4,5) and local O+(2,2) coords (3,6).
# ---------------------------------------------------------------------
const LOCAL_TO_GLOBAL  = (1, 2, 4, 5)  # O+(4,2) local index k -> global component
const LOCAL2_TO_GLOBAL = (3, 6)        # O+(2,2) local index k -> global component

function embed_F(rows4::Vector{UInt8}, rows2::Vector{UInt8})::UInt64
    M6 = falses(6, 6)
    for li in 1:4, lj in 1:4
        bit = (rows4[li] >> (lj-1)) & 0x1
        M6[LOCAL_TO_GLOBAL[li], LOCAL_TO_GLOBAL[lj]] = (bit != 0)
    end
    for li in 1:2, lj in 1:2
        bit = (rows2[li] >> (lj-1)) & 0x1
        M6[LOCAL2_TO_GLOBAL[li], LOCAL2_TO_GLOBAL[lj]] = (bit != 0)
    end
    return uint_from_mat(M6)
end

println("Embedding A = F_{1,2} = O+(4,2) x O+(2,2) (", NF, " elements) into O+(6,2)...")
A_elements = UInt64[embed_F(r4, r2) for r4 in O4_rows for r2 in O2_rows]
@assert length(A_elements) == NF "A HAS WRONG CARDINALITY"
@assert length(unique(A_elements)) == NF "A EMBEDDING NOT INJECTIVE"
@assert all(is_orthogonal, A_elements) "A ELEMENTS DO NOT PRESERVE Q IN 6 DIMENSIONS"
@assert all(x -> haskey(index_of, x), A_elements) "A ELEMENTS NOT FOUND IN O+(6,2) (Gsorted)"
println("A: ", NF, " distinct orthogonal elements, all confirmed members of the enumerated O+(6,2): OK")
println("Info: index [G:F] = ", n ÷ NF)

# closure check: A is a subgroup (exhaustive is cheap at this size)
Aset = Set(A_elements)
okfull = true
for x in A_elements, y in A_elements
    if !(mul6(x,y) in Aset)
        global okfull = false
    end
end
@assert okfull "A NOT CLOSED (exhaustive)"
println("A closure verified exhaustively over all ", NF^2, " products: OK")

# ---------------------------------------------------------------------
# g0: swap qubit1 <-> qubit3, i.e. components 1<->3, 4<->6, fix 2,5.
# It permutes the hyperbolic pairs (1,4) and (3,6), so it preserves Q.
# ---------------------------------------------------------------------
perm_pi = Dict(1=>3, 3=>1, 2=>2, 4=>6, 6=>4, 5=>5)
g0mat = falses(6,6)
for i in 1:6
    g0mat[i, perm_pi[i]] = true
end
g0 = uint_from_mat(g0mat)
println("g0 (qubit1<->qubit3 swap) constructed.")
@assert is_orthogonal(g0) "g0 DOES NOT PRESERVE Q"
@assert is_symplectic(g0) "g0 IS NOT SYMPLECTIC"
println("g0 verified to preserve Q (and J) exactly: OK")
@assert haskey(index_of, g0) "g0 NOT FOUND IN ENUMERATED O+(6,2)"

g0inv = inv6(g0)
@assert g0inv == g0 "g0 IS NOT AN INVOLUTION (g0^{-1} != g0)"
println("g0 confirmed to be its own inverse (involution): OK")

# ---------------------------------------------------------------------
# B = F_{2,3} = { g0 * a * g0^{-1} : a in A }
# ---------------------------------------------------------------------
println("Building B = F_{2,3} = g0 * A * g0^{-1} ...")
B_elements = [mul6(mul6(g0, a), g0inv) for a in A_elements]
@assert length(unique(B_elements)) == NF "B NOT $NF DISTINCT ELEMENTS"
@assert all(is_orthogonal, B_elements) "B ELEMENTS DO NOT PRESERVE Q"
@assert all(x -> haskey(index_of, x), B_elements) "B ELEMENTS NOT IN O+(6,2)"
println("B: ", NF, " distinct orthogonal elements, all confirmed members of O+(6,2): OK")

# B is a subgroup automatically, being a conjugate of the subgroup A.
Bset = Set(B_elements)
overlap = intersect(Aset, Bset)
println("Info: |A ∩ B| = ", length(overlap), " (diagnostic only)")

# A must respect the splitting {1,2,4,5} + {3,6} of the coordinates;
# B, being the conjugate by the qubit1<->qubit3 swap, respects {2,3,5,6} + {1,4}.
function respects_split(elts::Vector{UInt64}, blockI::Vector{Int}, blockII::Vector{Int})
    for x in elts
        M = mat_from_uint(x)
        for i in blockI, j in blockII
            if M[i,j] || M[j,i]
                return false
            end
        end
    end
    return true
end
@assert respects_split(A_elements, [1,2,4,5], [3,6]) "A IS NOT BLOCK DIAGONAL w.r.t. {1,2,4,5}+{3,6}"
@assert respects_split(B_elements, [2,3,5,6], [1,4]) "B IS NOT BLOCK DIAGONAL w.r.t. {2,3,5,6}+{1,4}"
println("A block diagonal w.r.t. {1,2,4,5}+{3,6}; B w.r.t. {2,3,5,6}+{1,4}: OK")

println("Serializing A, B, g0...")
open("./data/o6_AB.bin", "w") do io
    serialize(io, (A_elements=A_elements, B_elements=B_elements, g0=g0))
end
println("COMPLETED Step 5: O+(4,2) x O+(2,2) embedded in O+(6,2), |F| = ", NF, ".")


==> Oplus4Oplus2F2/run_step5x.jl <==
include("O6.jl")
using .O6Enum
using Serialization
using SparseArrays, Arpack
using LinearMaps

print("Loading O+(6,2) and embedded O+(4,2)xO+(2,2)...")
Gsorted = open("./data/o6_elements.bin", "r") do io; deserialize(io); end
ABdata  = open("./data/o6_AB.bin", "r") do io; deserialize(io); end
A_elements = ABdata.A_elements # Vector of F-elements, each encoded as UInt64
B_elements = ABdata.B_elements
println("Done.")

nG = length(Gsorted)
println("|G| = ", nG)

print("Building index lookup Dict...")
global index_of = Dict{UInt64,Int}()
sizehint!(index_of, nG)
@inbounds for (i, g) in enumerate(Gsorted)
    index_of[g] = i
end
println("Done.")

# For each element g = Gsorted[j], representatives_of_cosets[j] is the unique representative of F g.
function representatives_of_cosets(subgroupF::Vector{UInt64}) :: Vector{Int}
    representatives = Vector{Int}(undef, nG)
    @inbounds for j in 1:nG
        g = Gsorted[j]
        rep = g
        for h in subgroupF
            x = mul6(h,g)
            if x < rep
                rep = x
            end
        end # rep is the ``smallest'' element in F g.
        representatives[j] = index_of[rep]
    end
    return representatives
end

function bincount_weighted(c::AbstractVector{Int}, v::AbstractVector{Float64})
    n = max(maximum(c), 0)
    sums = zeros(Float64,n)
    @inbounds for i in eachindex(c)
        sums[c[i]] += v[i]
    end
    return sums
end

print("Computing representatives of cosets...")
global reps_A = representatives_of_cosets(A_elements)
global reps_B = representatives_of_cosets(B_elements)
println("Done.")

# matrix-vector multiplication. The input is a vector of length nG
function matvec(v::AbstractVector{Float64}) :: Vector{Float64}
    bwA = bincount_weighted(reps_A,v)
    bwB = bincount_weighted(reps_B,v)    
    out = zeros(Float64, nG)
    @inbounds for i in 1:nG
        out[i] += bwA[reps_A[i]]
        out[i] += bwB[reps_B[i]]
    end
    return out ./ 144.0
end

# Single-vector Lanczos sees only one direction in each eigenspace, so `ev` holds
# the top five DISTINCT eigenvalues; multiplicities (e.g. 14 for 13/9) are not
# resolved here. The exact spectrum with multiplicities is computed in Step 8.
print("Computing top five distinct eigenvalues...")
hamiltonian_op = LinearMap(matvec, nG; issymmetric=true)
ev, _ = eigs(hamiltonian_op; nev=5, ncv=8, tol=1e-10)
println("Done.")

println("The top five distinct eigenvalues are ", ev)
@assert abs(ev[2] - 13/9) < 1.0e-6 "Lanczos method gave inconsistent answer."
println("These are eigenvalues of the (unnormalized) sum of two projectors, so the top eigenvalue is 2.0,")
println("with multiplicity 1 if F_{1,2} and F_{2,3} generate G (not checked here; see Step 8),")
println("and the spectral gap of the random walk is half the difference between the top and the second eigenvalue.")


==> Oplus4Oplus2F2/run_step6.jl <==
include("O6.jl")
using .O6Enum
using Serialization

##############################################################################
# Step vi. The irreps that matter.
#
# If rho contains no trivial irrep of F then Pi(rho F_{1,2}) = 0 and the claim
# on the norm is vacuous.  The criterion for positive multiplicity is
#
#       m_rho = (1/|F|) sum_{h in F} chi_rho(h)  >  0 ,
#
# evaluated by summing over all |F_{1,2}| = |F_{2,3}| = 144 elements, using the
# verified character table of Step iv and the embedded subgroup of Step v.
# No concrete representation of G is constructed.
##############################################################################

println("Loading data...")
Gsorted = open("./data/o6_elements.bin", "r") do io; deserialize(io); end
cdata   = open("./data/o6_classes.bin", "r") do io; deserialize(io); end
chdata  = open("./data/o6_chartable.bin", "r") do io; deserialize(io); end
ABdata  = open("./data/o6_AB.bin", "r") do io; deserialize(io); end

class_of = cdata.class_of
index_of = cdata.index_of
class_sizes_native = cdata.class_sizes
chartable = chdata.chartable
canon_to_native = chdata.canon_to_native
native_to_canon = Dict(canon_to_native[p] => p for p in 1:22)
A_elements = ABdata.A_elements
B_elements = ABdata.B_elements

const NF = 144
const NG = 40_320
@assert length(A_elements) == NF "|F_{1,2}| != $NF"
@assert length(B_elements) == NF "|F_{2,3}| != $NF"
println("|G| = ", length(Gsorted), "   |F_{1,2}| = |F_{2,3}| = ", NF)

# ---------------------------------------------------------------------
# Class distribution of a subset of G, in CANONICAL column order.
# ---------------------------------------------------------------------
function class_distribution(elts::Vector{UInt64})
    counts = zeros(Int, 22)
    for x in elts
        counts[native_to_canon[class_of[index_of[x]]]] += 1
    end
    return counts
end

println("Computing the class distribution of F_{1,2} and F_{2,3} inside G...")
distA = class_distribution(A_elements)
distB = class_distribution(B_elements)
@assert sum(distA) == NF && sum(distB) == NF "CLASS DISTRIBUTION DOES NOT ACCOUNT FOR ALL ELEMENTS"

function multiplicities(dist::Vector{Int})
    m = Vector{Rational{BigInt}}(undef, 22)
    for i in 1:22
        s = 0
        for p in 1:22
            s += dist[p] * chartable[i, p]
        end
        m[i] = Rational{BigInt}(s, NF)
    end
    return m
end

println("Evaluating multiplicities for all 22 irreps of G...")
mA = multiplicities(distA)
mB = multiplicities(distB)

for i in 1:22
    @assert denominator(mA[i]) == 1 "m_A(chi_$i) NOT INTEGER: $(mA[i])"
    @assert mA[i] >= 0 "m_A(chi_$i) NEGATIVE: $(mA[i])"
    @assert denominator(mB[i]) == 1 "m_B(chi_$i) NOT INTEGER: $(mB[i])"
    @assert mB[i] >= 0 "m_B(chi_$i) NEGATIVE: $(mB[i])"
end
println("All multiplicities nonnegative integers: OK")

mA_int = Int.(numerator.(mA))
mB_int = Int.(numerator.(mB))
@assert mA_int == mB_int "m_A AND m_B MULTIPLICITY VECTORS DIFFER"
println("m_A == m_B exactly (as expected for conjugate embeddings): OK")

degrees = chartable[:, 1]
support = findall(!=(0), mA_int)

println("\nIrreps of G with nonzero multiplicity of the F-trivial irrep:")
for i in support
    println("  chi_", rpad(i,2), " degree ", rpad(degrees[i],4), "  m = ", mA_int[i])
end

@assert 1 in support "THE TRIVIAL IRREP chi_1 MUST HAVE NONZERO MULTIPLICITY"
@assert mA_int[1] == 1 "THE TRIVIAL IRREP MUST HAVE MULTIPLICITY ONE"

expected_support = [1, 3, 5, 7, 11, 16, 18, 20]
expected_degrees = [1, 7, 14, 20, 28, 56, 64, 70]
expected_mults   = [1, 1, 1, 2, 1, 1, 1, 1]
println("\nSupport (rows of the character table): ", support, "   expected: ", expected_support)
println("Degrees:                               ", [degrees[i] for i in support], "   expected: ", expected_degrees)
println("Multiplicities:                        ", [mA_int[i] for i in support], "   expected: ", expected_mults)
@assert support == expected_support "SUPPORT MISMATCH"
@assert [degrees[i] for i in support] == expected_degrees "DEGREE MISMATCH"
@assert [mA_int[i] for i in support] == expected_mults "MULTIPLICITY MISMATCH"
@assert maximum(degrees[i] for i in support) == 70 "MAX POSITIVE-MULTIPLICITY DEGREE IS NOT 70"
println("\nEight irreps carry the F-trivial representation, of degree at most 70: OK")

# ---------------------------------------------------------------------
# Frobenius reciprocity: sum_i d_i m_i must equal [G:F] exactly.
#
# Consistency check, not an independent one: by column orthogonality of the
# character table (Step 4), sum_i d_i m_i = |G| * |C_1 ∩ F| / |F| for ANY
# class distribution, so this only confirms that F contains the identity once.
# ---------------------------------------------------------------------
println("\nConsistency check: sum_i degree(chi_i)*m_i == [G:F]  (Frobenius reciprocity)")
index_GF = NG ÷ NF
sumA = sum(degrees .* mA_int)
sumB = sum(degrees .* mB_int)
println("  [G:F] = |G|/|F| = ", index_GF)
println("  sum_i d_i*m_A(chi_i) = ", sumA, "   sum_i d_i*m_B(chi_i) = ", sumB)
@assert sumA == index_GF "FROBENIUS RECIPROCITY CHECK FAILED for F_{1,2}"
@assert sumB == index_GF "FROBENIUS RECIPROCITY CHECK FAILED for F_{2,3}"
println("  MATCH: OK — the eight-character support accounts for [G:F] = 280.")

# ---------------------------------------------------------------------
# Pointwise check of the induced character on all 22 classes:
#     chi_Ind(g_j) = |G| / (|C_j| * |F|)  *  |C_j ∩ F|
#
# Also a consistency check: substituting m_i = (1/|F|) sum_p |C_p ∩ F| chi_i(p),
# column orthogonality (Step 4) makes sum_i m_i chi_i(g_j) equal the left side
# for ANY class distribution.
# ---------------------------------------------------------------------
println("\nConsistency check: chi_Ind(g_j) == sum_i m_i*chi_i(g_j) on ALL 22 classes")

function check_induced_character(counts::Vector{Int}, mvec::Vector{Int}, label::String)
    allok = true
    for j in 1:22
        csize = class_sizes_native[canon_to_native[j]]
        lhs_rat = Rational{BigInt}(NG, csize * NF) * counts[j]
        @assert denominator(lhs_rat) == 1 "chi_Ind($label) not integer at class $j"
        lhs = Int(numerator(lhs_rat))
        rhs = sum(mvec[i] * chartable[i, j] for i in 1:22)
        if lhs != rhs
            allok = false
            println("  MISMATCH at class $j: chi_Ind=$lhs vs sum_i m*chi=$rhs")
        end
    end
    return allok
end

@assert check_induced_character(distA, mA_int, "F_{1,2}") "CHARACTER-BASED CHECK FAILED for F_{1,2}"
@assert check_induced_character(distB, mB_int, "F_{2,3}") "CHARACTER-BASED CHECK FAILED for F_{2,3}"
println("  All 22 classes match exactly for both F_{1,2} and F_{2,3}: OK")

println("\nSerializing multiplicity data...")
open("./data/o6_multiplicities.bin", "w") do io
    serialize(io, (mA=mA_int, mB=mB_int, native_to_canon=native_to_canon,
                   support=support, distA=distA, distB=distB))
end
println("COMPLETED Step 6: eight irreps of G contain the trivial irrep of F, of degrees ",
        expected_degrees, " with multiplicities ", expected_mults, ".")


==> Oplus4Oplus2F2/run_step7.jl <==
include("O6.jl")
using .O6Enum
using Serialization

##############################################################################
# Step vii. Gelfand pairs — and the failure of the Gelfand property here.
#
# Definition: (G,F) is a Gelfand pair if Ind_F^G 1 is multiplicity free.
# In the symplectic case that held.  Here it does NOT: the
# induced representation is multiplicity free EXCEPT for a single irrep, of
# degree 20, which occurs twice.  So there is an F-fixed
# subspace of dimension at most TWO, and P = Pi(rho F_{1,2}) is a projector of
# rank m_rho in {0,1,2}.  Step viii therefore needs the trace-power route
# for that one irrep, and the rank-one shortcut for the
# other seven.
#
# The primary test is on the averages.  The independent verification
# uses no character theory at all: G acts on the set Omega of the 280
# hyperbolic planes (2-dimensional subspaces on which Q is split), F_{1,2} is
# exactly the stabiliser of W0 = <e_3,e_6>, so Omega = G/F, and
#     <Ind 1, Ind 1> = #{F-orbits on Omega} = #{F\G/F}
# is obtained by pure orbit counting.  Getting 11 rather than 8 is precisely
# the failure of the Gelfand property: 8 irreps but sum of squares 11 = 7*1+4.
##############################################################################

println("Loading data...")
Gsorted  = open("./data/o6_elements.bin", "r") do io; deserialize(io); end
cdata    = open("./data/o6_classes.bin", "r") do io; deserialize(io); end
chdata   = open("./data/o6_chartable.bin", "r") do io; deserialize(io); end
ABdata   = open("./data/o6_AB.bin", "r") do io; deserialize(io); end
multdata = open("./data/o6_multiplicities.bin", "r") do io; deserialize(io); end

class_reps      = cdata.class_reps
chartable       = chdata.chartable
canon_to_native = chdata.canon_to_native
A_elements = ABdata.A_elements      # F_{1,2}
B_elements = ABdata.B_elements      # F_{2,3}
g0         = ABdata.g0
mA = multdata.mA
mB = multdata.mB
support = multdata.support

const NF = 144
const NG = 40_320
const NOMEGA = NG ÷ NF              # = 280

# =====================================================================
# (A) The Gelfand test on the averages.
# =====================================================================
println("\n(A) Testing whether every average is 0 or 1...")
bad = [i for i in 1:22 if !(mA[i] == 0 || mA[i] == 1)]
for i in 1:22
    @assert mA[i] == mB[i] "m_A and m_B disagree at chi_$i"
    @assert 0 <= mA[i] <= 2 "MULTIPLICITY $(mA[i]) OUTSIDE {0,1,2} at chi_$i"
end
println("    irreps with multiplicity 2: ", [(i, chartable[i,1]) for i in bad], "  (row, degree)")
@assert length(bad) == 1 "EXPECTED EXACTLY ONE IRREP OF MULTIPLICITY TWO, got $(length(bad))"
@assert mA[bad[1]] == 2
@assert chartable[bad[1], 1] == 20 "THE MULTIPLICITY-TWO IRREP SHOULD HAVE DEGREE 20"
println("    => Ind_F^G 1 is NOT multiplicity free, so (O+(6;F2), O+(4;F2) x O+(2;F2))")
println("       is NOT a Gelfand pair.  It is multiplicity free apart from chi_",
        bad[1], " (degree 20), which occurs twice.")
println("    The F-fixed subspace of chi_i has dimension m_i <= 2.")
const RANK2 = bad[1]

# =====================================================================
# (B) Independent verification on Omega = G/F, the 280 hyperbolic planes.
# =====================================================================

@inline function act_vec(v::UInt64, g::UInt64)::UInt64
    out = UInt64(0)
    @inbounds for i in 1:6
        if ((v >> (i-1)) & 0x1) != 0
            out ⊻= get_row(g, i)
        end
    end
    return out
end

@inline symform(u::UInt64, v::UInt64) = count_ones(u & swapped6(v)) & 1

# A hyperbolic plane is spanned by two nonzero isotropic vectors u,v with
# b(u,v) = 1; then Q(u+v) = Q(u)+Q(v)+b(u,v) = 1, so each such plane holds
# exactly two isotropic points and one anisotropic point.  Stored as the
# 64-bit indicator mask of its three nonzero vectors.
println("\n(B) Building Omega = { hyperbolic planes in (F_2^6, Q) }...")
pts = UInt64[]
pt_vecs = NTuple{3,UInt64}[]
seenmask = Set{UInt64}()
for u in UInt64(1):UInt64(63), v in UInt64(1):UInt64(63)
    if u != v && qform6(u) == 0 && qform6(v) == 0 && symform(u, v) == 1
        w = u ⊻ v
        @assert qform6(w) == 1
        mask = (UInt64(1) << u) | (UInt64(1) << v) | (UInt64(1) << w)
        if !(mask in seenmask)
            push!(seenmask, mask)
            push!(pts, mask)
            push!(pt_vecs, (u, v, w))
        end
    end
end
sortidx = sortperm(pts)
pts = pts[sortidx]
pt_vecs = pt_vecs[sortidx]
pt_index = Dict{UInt64,Int}(pts[i] => i for i in eachindex(pts))
println("    |Omega| = ", length(pts), "   (expected [G:F] = ", NOMEGA, ")")
@assert length(pts) == NOMEGA "WRONG NUMBER OF HYPERBOLIC PLANES"

@inline function act_point(vs::NTuple{3,UInt64}, g::UInt64)::UInt64
    return (UInt64(1) << act_vec(vs[1], g)) |
           (UInt64(1) << act_vec(vs[2], g)) |
           (UInt64(1) << act_vec(vs[3], g))
end

okact = true
for _ in 1:200
    i = rand(1:NOMEGA)
    g1 = Gsorted[rand(1:NG)]; g2 = Gsorted[rand(1:NG)]
    m1 = act_point(pt_vecs[i], g1)
    @assert haskey(pt_index, m1) "IMAGE OF A HYPERBOLIC PLANE LEFT Omega"
    j = pt_index[m1]
    if act_point(pt_vecs[j], g2) != act_point(pt_vecs[i], mul6(g1, g2))
        global okact = false
    end
end
@assert okact "THE ACTION ON Omega IS NOT A RIGHT ACTION"
println("    action on Omega verified (closed, and (x.g1).g2 = x.(g1 g2)): OK")

W0_vecs = (UInt64(0b000100), UInt64(0b100000), UInt64(0b100100))   # e3, e6, e3+e6
W0 = (UInt64(1) << W0_vecs[1]) | (UInt64(1) << W0_vecs[2]) | (UInt64(1) << W0_vecs[3])
@assert haskey(pt_index, W0) "W0 = <e3,e6> IS NOT A HYPERBOLIC PLANE"

function orbit_and_stabilizer(Gs, vs::NTuple{3,UInt64}, mask::UInt64)
    orb = Set{UInt64}()
    stab = UInt64[]
    for g in Gs
        m = act_point(vs, g)
        push!(orb, m)
        if m == mask
            push!(stab, g)
        end
    end
    return orb, stab
end

println("    sweeping all of G to compute Orb(W0) and Stab(W0) ...")
orbitW0, stabW0 = orbit_and_stabilizer(Gsorted, W0_vecs, W0)
println("    |Orb(W0)| = ", length(orbitW0), "   |Stab(W0)| = ", length(stabW0))
@assert length(orbitW0) == NOMEGA "G IS NOT TRANSITIVE ON Omega"
@assert length(stabW0) == NF "|Stab(W0)| != |F|"
@assert Set(stabW0) == Set(A_elements) "Stab_G(W0) IS NOT EQUAL TO THE EMBEDDED F_{1,2}"
println("    Stab_G(W0) == F_{1,2} exactly (as sets), and G is transitive: Omega = G/F : OK")

W1 = act_point(W0_vecs, g0)
W1_vecs = pt_vecs[pt_index[W1]]
@assert all(b -> act_point(W1_vecs, b) == W1, B_elements) "F_{2,3} DOES NOT STABILISE W0.g0"
println("    F_{2,3} stabilises W0.g0 = <e1,e4>: OK")

function orbit_partition(subgroup::Vector{UInt64})
    orbit_id = zeros(Int, NOMEGA)
    sizes = Int[]
    for i in 1:NOMEGA
        if orbit_id[i] != 0
            continue
        end
        norb = length(sizes) + 1
        cnt = 0
        for f in subgroup
            j = pt_index[act_point(pt_vecs[i], f)]
            if orbit_id[j] == 0
                orbit_id[j] = norb
                cnt += 1
            end
        end
        push!(sizes, cnt)
    end
    @assert sum(sizes) == NOMEGA "ORBITS DO NOT PARTITION Omega"
    return orbit_id, sizes
end

orbit_id_A, subdegA = orbit_partition(A_elements)
orbit_id_B, subdegB = orbit_partition(B_elements)
println("\n    F_{1,2}-orbits on Omega (subdegrees): ", sort(subdegA), "   rank = ", length(subdegA))
println("    F_{2,3}-orbits on Omega (subdegrees): ", sort(subdegB), "   rank = ", length(subdegB))
@assert sort(subdegA) == sort(subdegB) "CONJUGATE SUBGROUPS GAVE DIFFERENT SUBDEGREES"
@assert sort(subdegA) == [1, 6, 9, 12, 18, 18, 36, 36, 36, 36, 72] "UNEXPECTED SUBDEGREES"

nrank = length(subdegA)
sum_sq = sum(mA[i]^2 for i in 1:22)
println("    <Ind 1, Ind 1> = sum_i m_i^2 = ", sum_sq, "   (orbit count gives ", nrank, ")")
@assert nrank == sum_sq "ORBIT COUNT != sum_i m_i^2 — INCONSISTENT"
@assert nrank == 11
println("    11 = 7*1^2 + 1*2^2 over the ", length(support), " irreps in the support:")
println("    the excess over ", length(support), " is exactly the multiplicity-two irrep, confirming")
println("    the failure of the Gelfand property by a character-free orbit count.")

println("\n    Checking the permutation character of Omega on all 22 classes...")
function omega_permutation_character(class_reps, canon_to_native)
    pc = zeros(Int, 22)
    for j in 1:22
        g = class_reps[canon_to_native[j]]
        c = 0
        for i in 1:NOMEGA
            if act_point(pt_vecs[i], g) == pts[i]
                c += 1
            end
        end
        pc[j] = c
    end
    return pc
end

function compare_permutation_character(pc, mvec, chartab)
    allok = true
    for j in 1:22
        rhs = sum(mvec[i] * chartab[i, j] for i in 1:22)
        if pc[j] != rhs
            allok = false
            println("      MISMATCH at class $j: #fixed = $(pc[j]) vs sum_i m_i chi_i = $rhs")
        end
    end
    return allok
end

permchar = omega_permutation_character(class_reps, canon_to_native)
@assert compare_permutation_character(permchar, mA, chartable) "PERMUTATION CHARACTER OF Omega != sum_i m_i chi_i"
println("    #Fix_Omega(g_j) == sum_i m_i chi_i(g_j) on all 22 classes: OK")
println("    (in particular #Fix_Omega(1) = ", permchar[1], " = 1 + 7 + 14 + 2*20 + 28 + 56 + 64 + 70)")

println("\nSerializing Gelfand data (including the orbit partitions, used by Step 8)...")
open("./data/o6_gelfand.bin", "w") do io
    serialize(io, (pts=pts, pt_vecs=pt_vecs, W0=W0, subdegrees=sort(subdegA),
                   rank=nrank, permchar=permchar, gelfand=false, rank2_row=RANK2,
                   orbit_id_A=orbit_id_A, orbit_id_B=orbit_id_B,
                   norbA=length(subdegA), norbB=length(subdegB)))
end
println("COMPLETED Step 7: (O+(6;F2), O+(4;F2) x O+(2;F2)) is NOT a Gelfand pair;")
println("Ind 1 is multiplicity free except for chi_", RANK2, " (degree 20, multiplicity 2),")
println("so P = Pi(rho F_{1,2}) has rank one for seven irreps and rank two for that one.")


==> Oplus4Oplus2F2/run_step8.jl <==
include("O6.jl")
using .O6Enum
using Serialization
using LinearAlgebra

##############################################################################
# Step viii. Sum of projectors of rank one and (once) rank two.
#
# P = Pi(rho F_{1,2}), Q = Pi(rho F_{2,3}) = rho(g) P rho(g) with g = g0 the
# involution swapping qubits 1 and 3.  For any two orthogonal projectors,
#
#   ||P + Q|| = 1 + ||P Q||,     ||P Q||^2 = lambda_max(Q P Q).
#
# With T = P rho(g) P (self-adjoint, supported on ran P) one has
# Q P Q = rho(g) T^2 rho(g), so the nonzero eigenvalues of T give everything.
#
#   rank P = Tr P = m_rho.
#
#   m_rho = 1 :  T has the single eigenvalue  phi_rho(g) = Tr(T),  so
#                ||P+Q|| = 1 + |phi_rho(g)|
#   m_rho = 2 :  T has two eigenvalues lambda_1, lambda_2 recovered from
#                alpha = Tr(T)   = lambda_1 + lambda_2
#                beta  = Tr(T^2) = lambda_1^2 + lambda_2^2
#                lambda_1 = (alpha + sqrt(2 beta - alpha^2))/2,  lambda_2 = alpha - lambda_1
#                ||P+Q|| = 1 + max(|lambda_1|,|lambda_2|)
#                        = 1 + (|alpha| + sqrt(2 beta - alpha^2))/2
#
# Both traces come from the character table together with the class
# distributions of the 144 elements h g and the 144^2 products h g k g:
#   alpha = (1/|F|)   sum_{h in F}   chi_rho(h g)
#   beta  = (1/|F|^2) sum_{h,k in F} chi_rho(h g k g)
##############################################################################

println("Loading data...")
Gsorted  = open("./data/o6_elements.bin", "r") do io; deserialize(io); end
cdata    = open("./data/o6_classes.bin", "r") do io; deserialize(io); end
chdata   = open("./data/o6_chartable.bin", "r") do io; deserialize(io); end
ABdata   = open("./data/o6_AB.bin", "r") do io; deserialize(io); end
multdata = open("./data/o6_multiplicities.bin", "r") do io; deserialize(io); end
gdata    = open("./data/o6_gelfand.bin", "r") do io; deserialize(io); end

class_of           = cdata.class_of
index_of           = cdata.index_of
class_reps         = cdata.class_reps
class_sizes_native = cdata.class_sizes
chartable          = chdata.chartable
canon_to_native    = chdata.canon_to_native
native_to_canon    = Dict(canon_to_native[p] => p for p in 1:22)
A_elements = ABdata.A_elements
B_elements = ABdata.B_elements
g0         = ABdata.g0
mA         = multdata.mA
support    = multdata.support
RANK2      = gdata.rank2_row

const NF = 144
const NG = 40_320
@assert gdata.gelfand == false "STEP 7 SHOULD HAVE REPORTED A NON-GELFAND PAIR"
@assert all(m -> 0 <= m <= 2, mA) "MULTIPLICITIES OUTSIDE {0,1,2}"
degrees = chartable[:, 1]

function class_distribution(elts, class_of, index_of, native_to_canon)
    counts = zeros(Int, 22)
    for x in elts
        counts[native_to_canon[class_of[index_of[x]]]] += 1
    end
    return counts
end

function contract(dist::Vector{Int}, i::Int, den::Int)
    s = 0
    for p in 1:22
        s += dist[p] * chartable[i, p]
    end
    return Rational{BigInt}(s, den)
end

# =====================================================================
# alpha = Tr(T)   and   beta = Tr(T^2)
# =====================================================================
println("\nEvaluating alpha_rho = (1/|F|) sum_{h in F} chi_rho(h g0)   ...")
Fg0 = [mul6(h, g0) for h in A_elements]
@assert length(Fg0) == NF
distFg0 = class_distribution(Fg0, class_of, index_of, native_to_canon)
@assert sum(distFg0) == NF
alpha = [contract(distFg0, i, NF) for i in 1:22]

println("Evaluating beta_rho  = (1/|F|^2) sum_{h,k in F} chi_rho(h g0 k g0)  (",
        NF^2, " products) ...")
function pair_class_counts(Fg, idx, cls, n2c)
    counts = zeros(Int, 22)
    for x in Fg
        for y in Fg
            counts[n2c[cls[idx[mul6(x, y)]]]] += 1
        end
    end
    return counts
end
distPairs = pair_class_counts(Fg0, index_of, class_of, native_to_canon)
@assert sum(distPairs) == NF^2 "PAIR SWEEP LOST ELEMENTS"
beta = [contract(distPairs, i, NF^2) for i in 1:22]

# consistency checks
for i in 1:22
    if mA[i] == 0
        @assert alpha[i] == 0 "alpha_$i != 0 THOUGH P = 0"
        @assert beta[i] == 0 "beta_$i != 0 THOUGH P = 0"
    elseif mA[i] == 1
        @assert beta[i] == alpha[i]^2 "RANK ONE BUT Tr(T^2) != Tr(T)^2 at chi_$i"
    end
    @assert abs(alpha[i]) <= mA[i] "|alpha_$i| EXCEEDS THE RANK"
end
@assert alpha[1] == 1 && beta[1] == 1 "TRIVIAL IRREP SHOULD GIVE alpha = beta = 1"
println("alpha = beta = 0 off the support; Tr(T^2) = Tr(T)^2 for every rank-one irrep: OK")

disc = 2*beta[RANK2] - alpha[RANK2]^2
@assert disc >= 0 "NEGATIVE DISCRIMINANT (2 beta - alpha^2) FOR THE RANK-TWO IRREP"
lam1f = (Float64(alpha[RANK2]) + sqrt(Float64(disc))) / 2
lam2f = Float64(alpha[RANK2]) - lam1f

# ||PQ|| exactly, as a certificate: is ||PQ|| <= c ?
function pq_le(i::Int, c::Rational{BigInt})
    if mA[i] == 0
        return c >= 0
    elseif mA[i] == 1
        return abs(alpha[i]) <= c
    else
        d = 2*beta[i] - alpha[i]^2
        r = 2*c - abs(alpha[i])
        return r >= 0 && d <= r^2        # (|a| + sqrt(d))/2 <= c
    end
end

println("\n", "="^86)
println("SPHERICAL DATA AND NORMS ON THE EIGHT RELEVANT IRREPS")
println("="^86)
println(rpad("irrep",8), rpad("deg",6), rpad("m",4), rpad("alpha = Tr(T)",16),
        rpad("beta = Tr(T^2)",16), "||P+Q|| = 1 + ||PQ||")
for i in support
    if mA[i] == 1
        nrm = string(1 + abs(alpha[i]), "  = ", round(Float64(1 + abs(alpha[i])), digits=9))
    else
        nrm = string("1 + (", abs(alpha[i]), " + sqrt(", disc, "))/2  = ",
                     round(1 + (abs(Float64(alpha[i])) + sqrt(Float64(disc)))/2, digits=9))
    end
    println(rpad("chi_$i",8), rpad(degrees[i],6), rpad(mA[i],4),
            rpad(string(alpha[i]),16), rpad(string(beta[i]),16), nrm)
end

expected_alpha = Dict(1 => Rational{BigInt}(1),
                      3 => Rational{BigInt}(-1,3),
                      5 => Rational{BigInt}(4,9),
                      7 => Rational{BigInt}(-1,18),
                     11 => Rational{BigInt}(-1,18),
                     16 => Rational{BigInt}(1,9),
                     18 => Rational{BigInt}(1,9),
                     20 => Rational{BigInt}(-2,9))
for i in support
    @assert haskey(expected_alpha, i) "UNEXPECTED IRREP $i IN THE SUPPORT"
    @assert alpha[i] == expected_alpha[i] "alpha_$i = $(alpha[i]) BUT EXPECTED $(expected_alpha[i])"
end
@assert beta[RANK2] == Rational{BigInt}(97,324) "beta ON THE RANK-TWO IRREP CHANGED"
@assert disc == Rational{BigInt}(193,324) "DISCRIMINANT CHANGED"
println("\nAll eight spherical values match the certified answer: OK")
println("Rank-two irrep chi_", RANK2, ": eigenvalues of T are (", alpha[RANK2],
        " +- sqrt(", disc, "))/2 = ", round(lam1f, digits=9), ", ", round(lam2f, digits=9))
println("   i.e. (-1 +- sqrt(193))/36 — irrational.")

# =====================================================================
# The bound:  ||(P+Q)/2 - Pi(rho G)|| <= 1 - 10/36.
# =====================================================================
println("\n", "="^86)
println("GAP BOUND")
println("="^86)
const CMAX = Rational{BigInt}(4, 9)          # the claimed max of ||PQ||
for i in 1:22
    if i == 1
        continue
    end
    @assert pq_le(i, CMAX) "chi_$i EXCEEDS ||PQ|| <= $CMAX"
end
println("  exact certificate: ||PQ|| <= 4/9 for every nontrivial irrep.")
println("    for the rank-two irrep this is the rational inequality")
println("    2*beta - alpha^2 <= (2*(4/9) - |alpha|)^2, i.e. ", disc, " <= ",
        (2*CMAX - abs(alpha[RANK2]))^2, " : ", disc <= (2*CMAX - abs(alpha[RANK2]))^2)
# Since ||PQ|| <= 4/9 < 1, no nontrivial irrep has a nonzero vector fixed by both
# F_{1,2} and F_{2,3}. Hence <F_{1,2}, F_{2,3}> = G (a proper subgroup K would have
# a K-fixed vector in some nontrivial irrep, a constituent of Ind_K^G 1), and the
# eigenvalue 2 of Pi(rho_reg F_{1,2}) + Pi(rho_reg F_{2,3}) has multiplicity one.
# This settles what the Lanczos cross-check of Step 5x could not.
@assert any(i -> mA[i] == 1 && abs(alpha[i]) == CMAX && i != 1, support) "THE BOUND 4/9 IS NOT ATTAINED"
attain = [i for i in support if mA[i] == 1 && abs(alpha[i]) == CMAX && i != 1]
println("  attained by chi_", attain[1], " (degree ", degrees[attain[1]], "), where |phi| = 4/9 exactly.")
println("  hence F_{1,2} and F_{2,3} generate G, and the eigenvalue 2 below is simple.")

gap_bound = (1 + CMAX) / 2
println("  max over nontrivial irreps of ||P+Q||/2 = ", gap_bound)
println("  claimed bound 1 - 10/36                 = ", 1 - Rational{BigInt}(10,36))
@assert gap_bound == 1 - Rational{BigInt}(10,36) "GAP BOUND DOES NOT MATCH 1 - 10/36"
@assert gap_bound == Rational{BigInt}(13,18)
println("  MATCH: OK  =>  the spectral gap is 10/36 = 5/18.")

# =====================================================================
# Full spectrum of Pi(rho_reg F_{1,2}) + Pi(rho_reg F_{2,3}).
# =====================================================================
println("\n", "="^86)
println("EIGENSPECTRUM OF Pi(rho_reg F_{1,2}) + Pi(rho_reg F_{2,3})")
println("="^86)

function merge_spectrum(pairs::Vector{Tuple{Float64,Int}})
    s = sort(pairs; by = t -> -t[1])
    out = Tuple{Float64,Int}[]
    for (v, m) in s
        if !isempty(out) && abs(out[end][1] - v) < 1.0e-9
            out[end] = (out[end][1], out[end][2] + m)
        else
            push!(out, (v, m))
        end
    end
    return out
end

raw = Tuple{Float64,Int}[]
for i in 1:22
    d = degrees[i]
    if mA[i] == 0
        push!(raw, (0.0, d*d))
    elseif mA[i] == 1
        s = Float64(abs(alpha[i]))
        if s == 1.0
            push!(raw, (2.0, d)); push!(raw, (0.0, d*(d-1)))
        else
            push!(raw, (1+s, d)); push!(raw, (1-s, d)); push!(raw, (0.0, d*(d-2)))
        end
    else
        for s in (abs(lam1f), abs(lam2f))
            push!(raw, (1+s, d)); push!(raw, (1-s, d))
        end
        push!(raw, (0.0, d*(d-4)))
    end
end
spec = merge_spectrum(raw)
@assert sum(m for (_, m) in spec) == NG "EIGENVALUE MULTIPLICITIES DO NOT SUM TO |G|"
for (v, m) in spec
    println("  eigenvalue ", rpad(round(v, digits=9), 13), " multiplicity ", m)
end
println("  (multiplicities sum to |G| = ", NG, ")")

# =====================================================================
# Numerical cross-check on the 280-dimensional permutation representation
# L^2(G/F) = Ind_F^G 1, using the F-orbit partitions computed in Step 7.
# =====================================================================
println("\n", "="^86)
println("CROSS-CHECK ON THE 280-DIMENSIONAL PERMUTATION REPRESENTATION L^2(G/F)")
println("="^86)

function orbit_projector(orbit_id::Vector{Int}, norb::Int)
    N = length(orbit_id)
    P = zeros(Float64, N, N)
    for c in 1:norb
        members = findall(==(c), orbit_id)
        w = 1.0 / length(members)
        for i in members, j in members
            P[i, j] = w
        end
    end
    return P
end

Pm = orbit_projector(gdata.orbit_id_A, gdata.norbA)
Qm = orbit_projector(gdata.orbit_id_B, gdata.norbB)
@assert size(Pm) == (280, 280)
@assert maximum(abs.(Pm*Pm - Pm)) < 1.0e-12 "P IS NOT IDEMPOTENT"
@assert maximum(abs.(Qm*Qm - Qm)) < 1.0e-12 "Q IS NOT IDEMPOTENT"
@assert maximum(abs.(Pm - Pm')) < 1.0e-12 "P IS NOT SYMMETRIC"
evm = sort(eigvals(Symmetric(Pm + Qm)); rev=true)
nz = [v for v in evm if v > 1.0e-9]
println("  rank(P) = ", gdata.norbA, ", rank(Q) = ", gdata.norbB,
        ";  nonzero eigenvalues of P+Q: ", length(nz), " (expected rank(P)+rank(Q)-1 = ",
        gdata.norbA + gdata.norbB - 1, ")")
@assert length(nz) == gdata.norbA + gdata.norbB - 1

# predicted: each irrep of the support contributes its {1 +- sigma} with
# multiplicity m_rho (not deg rho) inside the induced representation
pred = Float64[]
for i in support
    if i == 1
        push!(pred, 2.0)
    elseif mA[i] == 1
        s = Float64(abs(alpha[i]))
        push!(pred, 1+s); push!(pred, 1-s)
    else
        for s in (abs(lam1f), abs(lam2f))
            push!(pred, 1+s); push!(pred, 1+s)
            push!(pred, 1-s); push!(pred, 1-s)
        end
    end
end
sort!(pred; rev=true)
println("  predicted nonzero eigenvalues: ", length(pred))
@assert length(pred) == length(nz) "WRONG NUMBER OF PREDICTED EIGENVALUES"
maxdev = maximum(abs.(nz .- pred))
println("  largest deviation between the character-theoretic prediction and the")
println("  numerically diagonalised 280x280 operator: ", maxdev)
@assert maxdev < 1.0e-9 "THE 280-DIMENSIONAL MODULE DISAGREES WITH THE CHARACTER CALCULATION"
println("  top two eigenvalues: ", round(nz[1], digits=12), ", ", round(nz[2], digits=12),
        "   (2 and 13/9 = ", round(13/9, digits=12), ")")
@assert abs(nz[1] - 2.0) < 1.0e-9 && abs(nz[2] - 13/9) < 1.0e-9
println("  MATCH: OK — including the irrational pair (-1 +- sqrt(193))/36.")

println("\nSerializing final summary...")
final_summary = (alpha=alpha, beta=beta, support=support, degrees=degrees, mA=mA,
                 rank2_row=RANK2, disc=disc, gap_bound=gap_bound, spectrum=spec)
open("./data/o6_final_summary.bin", "w") do io
    serialize(io, final_summary)
end
println("\nCOMPLETED Step 8:")
println("  ||(Pi(rho F_{1,2}) + Pi(rho F_{2,3}))/2 - Pi(rho O+(6;F2))|| <= 13/18 = 1 - 10/36,")
println("  which is the corollary for the orthogonal Clifford group.")


==> Sp4Sp2F2/Sp6.jl <==
module Sp6Enum

##############################################################################
# Step 1 — Enumerate Sp(6,2)
#
# Convention fixed here (used identically in every later step):
#   Row-vector convention: a group element g acts on row vectors by v -> v*g.
#   Packed encoding: 6x6 matrix over F2, row i (1..6) packed into bits
#   [6(i-1), 6i) of a UInt64, bit (j-1) within that chunk = entry (i,j).
#   J = [0 I3; I3 0] (block form), so coordinate i pairs with i+3 (i=1,2,3).
##############################################################################



export mat_from_uint, uint_from_mat, mul6, inv6, transpose6, swapped6,
       swap_row_blocks, swap_col_halves, j_pair, J_MAT, is_symplectic,
       enumerate_Sp6, get_row


# ---- encode/decode -------------------------------------------------------

function mat_from_uint(x::UInt64)::Matrix{Bool}
    M = Matrix{Bool}(undef, 6, 6)
    for i in 1:6
        row = (x >> (6*(i-1))) & 0x3f
        for j in 1:6
            M[i, j] = ((row >> (j-1)) & 0x1) != 0
        end
    end
    return M
end

function uint_from_mat(M)::UInt64
    x = 0x0000000000000000
    for i in 1:6
        row = 0x0
        for j in 1:6
            if M[i, j] != 0
                row |= (UInt64(1) << (j-1))
            end
        end
        x |= (row << (6*(i-1)))
    end
    return x
end

@inline get_row(x::UInt64, i::Int) = (x >> (6*(i-1))) & 0x3f

# ---- fast F2 arithmetic on packed matrices --------------------------------

@inline function mul6(A::UInt64, B::UInt64)::UInt64
    result = 0x0000000000000000
    @inbounds for i in 1:6
        a_row = get_row(A, i)
        r = 0x0
        for k in 1:6
            if ((a_row >> (k-1)) & 0x1) != 0
                r ⊻= get_row(B, k)
            end
        end
        result |= (UInt64(r) << (6*(i-1)))
    end
    return result
end

function transpose6(x::UInt64)::UInt64
    y = 0x0000000000000000
    @inbounds for i in 1:6, j in 1:6
        bit = (x >> (6*(i-1) + (j-1))) & 0x1
        y |= (bit << (6*(j-1) + (i-1)))
    end
    return y
end

const MASK_LOW3  = reduce(|, (UInt64(0b000111) << (6*i) for i in 0:5))
const MASK_HIGH3 = reduce(|, (UInt64(0b111000) << (6*i) for i in 0:5))

# J * M : swap the top 3 rows with the bottom 3 rows of the packed matrix
@inline function swap_row_blocks(x::UInt64)::UInt64
    top = x & 0x0000000003FFFF          # bits 0..17  (rows 1-3, 18 bits)
    bot = (x >> 18) & 0x0000000003FFFF  # bits 18..35 (rows 4-6)
    return (top << 18) | bot
end

# M * J : within every row, swap the low 3 bits (cols 1-3) with high 3 (cols 4-6)
@inline function swap_col_halves(x::UInt64)::UInt64
    return ((x & MASK_LOW3) << 3) | ((x & MASK_HIGH3) >> 3)
end

# g^{-1} = J g^T J : the symplectic condition g J g^T = J gives g^{-1} = J g^T J^{-1},
# and J^{-1} = J since J^2 = I
@inline function inv6(g::UInt64)::UInt64
    t = transpose6(g)
    jt = swap_row_blocks(t)
    return swap_col_halves(jt)
end

# swapped(v): pairing i <-> i+3 applied to a single packed 6-bit row value
@inline swapped6(v::UInt64) = ((v & 0x07) << 3) | ((v & 0x38) >> 3)

@inline j_pair(i::Int) = i <= 3 ? i + 3 : i - 3

# Explicit dense J (for slow/independent verification only)
const J_MAT = let M = zeros(Bool, 6, 6)
    for i in 1:6
        M[i, j_pair(i)] = true
    end
    M
end

# Independent (slow, decode-based) check that g^T J g == J exactly over F2
function is_symplectic(x::UInt64)::Bool
    M = Int.(mat_from_uint(x))
    lhs = (M' * J_MAT * M) .% 2
    return lhs == Int.(J_MAT)
end

# ---- Step 1 enumeration: row-by-row extension -----------------------------
#
# Build each element as the sequence of 6 rows (images of e_1..e_6) subject to
# the symplectic constraint: for candidate new row c extending r fixed rows
# to r+1, require <c, row_j> = J[r+1, j] for every already-fixed row j=1..r,
# where <c,row_j> = popcount(c & swapped(row_j)) mod 2.

function enumerate_Sp6()::Vector{UInt64}
    results = UInt64[]
    sizehint!(results, 1_451_520)
    rows = Vector{UInt64}(undef, 6)

    function extend(r::Int)
        if r == 6
            x = 0x0000000000000000
            @inbounds for i in 1:6
                x |= (rows[i] << (6*(i-1)))
            end
            push!(results, x)
            return
        end
        newrow_idx = r + 1
        @inbounds for c in UInt64(1):UInt64(63)
            ok = true
            for j in 1:r
                lhs = count_ones(c & swapped6(rows[j])) & 0x1
                rhs = (j_pair(newrow_idx) == j) ? UInt64(1) : UInt64(0)
                if lhs != rhs
                    ok = false
                    break
                end
            end
            if ok
                rows[newrow_idx] = c
                extend(r + 1)
            end
        end
    end

    extend(0)
    return results
end

end # module


==> Sp4Sp2F2/run_all.jl <==
# Run the full Sp(6,2) spectral-gap certification pipeline for the subgroups
# Sp(4,2) x Sp(2,2), the stabilisers of nondegenerate orthogonal splittings,
# in sequence. Each step is run as its own `julia` process (not `include`d
# into one session) because several steps re-include the Sp6Enum module,
# and redefining + re-`using` a module within a single Julia session causes
# name-binding ambiguity errors — a purely session-mechanics issue, not a
# correctness issue (each step is independently verified when run as its
# own process, which is how this pipeline was developed and checked).
cd(@__DIR__)
mkpath("data")  # all steps read/write ./data/*.bin

# Install the dependencies listed in Project.toml/Manifest.toml (no-op if present).
import Pkg
Pkg.activate(@__DIR__)
Pkg.instantiate()

const STEPS = [
    "run_step1.jl",  # Enumerate Sp(6,2)                          -> sp6_elements.bin
    "run_step2.jl",  # Conjugacy classes                           -> sp6_classes.bin
    "run_step3.jl",  # Class algebra structure constants           -> sp6_structconsts.bin
    "run_step4.jl",  # Character table + canonical class ordering  -> sp6_chartable.bin
    "run_step5.jl",  # Embed Sp(4,2) x Sp(2,2) as A, B             -> sp6_AB.bin
    "run_step5x.jl", # Lanczos cross-check of the top eigenvalues
    "run_step6.jl",  # Five-irrep multiplicity verification        -> sp6_multiplicities.bin
    "run_step7.jl",  # Gelfand test, orbits on the 336 planes      -> sp6_gelfand.bin
    "run_step8.jl",  # Spherical functions, spectrum, gap bound    -> sp6_final_summary.bin
]

julia_exe = joinpath(Sys.BINDIR, Base.julia_exename())

for step in STEPS
    println("\n" * "#"^70)
    println("# Running ", step)
    println("#"^70)
    flush(stdout)
    cmd = Cmd([julia_exe, "--project=$(@__DIR__)", "-t", "auto", step])
    run(cmd)  # throws ProcessFailedException (aborting the pipeline) on nonzero exit
end

println("\nAll steps completed successfully.")


==> Sp4Sp2F2/run_step1.jl <==
include("Sp6.jl")
using .Sp6Enum
using Random
using Serialization

println("Enumerating Sp(6,2)...")
@time G = enumerate_Sp6()

expected_order = 2^9 * prod(2^(2i) - 1 for i in 1:3)
println("Enumerated: ", length(G), "   expected: ", expected_order)
@assert length(G) == expected_order "ORDER MISMATCH"

println("Checking uniqueness...")
Gsorted = sort(G)
@assert length(unique(Gsorted)) == length(Gsorted) "DUPLICATE ELEMENTS FOUND"
println("All elements unique: OK")

println("Spot-checking symplectic condition on random elements (slow independent check)...")
# Random.seed!(42)
idxs = rand(1:length(Gsorted), 2000)
allok = true
for i in idxs
    if !is_symplectic(Gsorted[i])
        global allok = false
        println("FAILED symplectic check at index ", i, " element ", Gsorted[i])
    end
end
@assert allok "SYMPLECTIC SPOT-CHECK FAILED"
println("Symplectic spot-check (2000 random elements): OK")

println("Checking identity is present...")
idmat = [i==j for i in 1:6, j in 1:6]
idval = uint_from_mat(idmat)
@assert insorted(idval, Gsorted) "IDENTITY NOT FOUND"
println("Identity present: OK")

println("Checking inv6 is a genuine inverse / correct inverse on random elements...")
ok2 = true
for i in idxs
    g = Gsorted[i]
    ginv = inv6(g)
    @assert insorted(ginv, Gsorted) "inverse not in group!"
    prod1 = mul6(g, ginv)
    prod2 = mul6(ginv, g)
    if prod1 != idval || prod2 != idval
        global ok2 = false
        println("FAILED inverse check at ", g)
    end
end
@assert ok2 "INVERSE CHECK FAILED"
println("Inverse correctness check: OK")

println("Checking mul6 associativity / closure on random triples...")
ok3 = true
n = length(Gsorted)
for _ in 1:200
    a, b, c = Gsorted[rand(1:n)], Gsorted[rand(1:n)], Gsorted[rand(1:n)]
    lhs = mul6(mul6(a,b), c)
    rhs = mul6(a, mul6(b,c))
    if lhs != rhs || !insorted(lhs, Gsorted)
        global ok3 = false
    end
end
@assert ok3 "ASSOCIATIVITY/CLOSURE CHECK FAILED"
println("Associativity & closure check: OK")

println("Serializing group to data/sp6_elements.bin ...")
open("./data/sp6_elements.bin", "w") do io
    serialize(io, Gsorted)
end
println("Step 1 COMPLETE. |G| = ", length(Gsorted))


==> Sp4Sp2F2/run_step2.jl <==
include("Sp6.jl")
using .Sp6Enum
using Serialization

println("Loading Sp(6,2)...")
Gsorted = open("./data/sp6_elements.bin", "r") do io
    deserialize(io)
end
n = length(Gsorted)
println("|G| = ", n)

println("Building index lookup Dict...")
@time begin
    global index_of = Dict{UInt64,Int32}()
    sizehint!(index_of, n)
    for (i, g) in enumerate(Gsorted)
        index_of[g] = Int32(i)
    end
end

println("Precomputing inverse table...")
@time begin
    global invtable = Vector{UInt64}(undef, n)
    Threads.@threads for i in 1:n
        invtable[i] = inv6(Gsorted[i])
    end
end

idmat = [i==j for i in 1:6, j in 1:6]
idval = uint_from_mat(idmat)

println("Computing conjugacy classes (O(#classes * |G|))...")
class_of = zeros(Int32, n)
class_reps = UInt64[]
class_sizes = Int[]

seen = falses(n)
touched = Int32[]
sizehint!(touched, 250_000)

t0 = time()
for idx in 1:n
    if class_of[idx] == 0
        x = Gsorted[idx]
        empty!(touched)
        @inbounds for k in 1:n
            y = mul6(mul6(invtable[k], x), Gsorted[k])
            j = index_of[y]
            if !seen[j]
                seen[j] = true
                push!(touched, j)
            end
        end
        push!(class_reps, x)
        push!(class_sizes, length(touched))
        cid = Int32(length(class_reps))
        @inbounds for j in touched
            class_of[j] = cid
            seen[j] = false
        end
    end
end
println("Class computation took ", time()-t0, " seconds")

nclasses = length(class_reps)
println("Number of classes found: ", nclasses)
@assert nclasses == 30 "EXPECTED 30 CLASSES"
@assert sum(class_sizes) == n "CLASS SIZES DO NOT SUM TO |G|"
@assert all(class_of .!= 0) "SOME ELEMENTS UNCLASSIFIED"

expected_sizes = [1, 63, 315, 945, 3780, 672, 2240, 13440, 3780, 7560, 7560, 11340, 45360, 48384,
    10080, 10080, 20160, 30240, 40320, 40320, 120960, 207360, 90720, 90720, 161280,
    145152, 60480, 60480, 120960, 96768]
@assert sort(class_sizes) == sort(expected_sizes) "CLASS SIZES DON'T MATCH EXPECTED MULTISET"
println("Class sizes match expected multiset: OK")

# element order via repeated multiplication (orders are small, <=15)
function elt_order(g::UInt64)
    x = g
    ord = 1
    while x != idval
        x = mul6(x, g)
        ord += 1
        if ord > 20
            error("order search exceeded bound")
        end
    end
    return ord
end

orders = [elt_order(r) for r in class_reps]
expected_orders = [1, 2, 2, 2, 2, 3, 3, 3, 4, 4, 4, 4, 4, 5, 6, 6, 6, 6, 6, 6, 6, 7, 8, 8, 9, 10, 12, 12, 12, 15]
@assert sort(orders) == sort(expected_orders) "ORDERS DON'T MATCH EXPECTED MULTISET"
println("Representative orders match expected multiset: OK")

# Sanity: for each class, order should be constant across a random sample of members
println("Spot-checking order-constancy within classes...")
import Random
# Random.seed!(7)
for _ in 1:200
    idx = rand(1:n)
    cid = class_of[idx]
    @assert elt_order(Gsorted[idx]) == orders[cid] "ORDER MISMATCH WITHIN CLASS $cid"
end
println("Order-constancy spot-check: OK")

println("Serializing class data...")
open("./data/sp6_classes.bin", "w") do io
    serialize(io, (class_of=class_of, class_reps=class_reps, class_sizes=class_sizes, orders=orders, index_of=index_of, invtable=invtable))
end

println("Step 2 COMPLETE. 30 classes verified.")
for i in 1:30
    println(rpad(i,3), " size=", rpad(class_sizes[i],7), " order=", orders[i])
end


==> Sp4Sp2F2/run_step3.jl <==
include("Sp6.jl")
using .Sp6Enum
using Serialization

println("Loading Sp(6,2) + class data...")
Gsorted = open("./data/sp6_elements.bin", "r") do io
    deserialize(io)
end
cdata = open("./data/sp6_classes.bin", "r") do io
    deserialize(io)
end
class_of  = cdata.class_of
class_reps = cdata.class_reps
class_sizes = cdata.class_sizes
index_of  = cdata.index_of
invtable  = cdata.invtable
n = length(Gsorted)
println("|G| = ", n, "   #classes = ", length(class_reps))

# a[i,j,l] = #{ x in C_i : x^{-1} g_l in C_j }, via bijection sweep over all x in G,
# for each fixed class representative g_l. O(30|G|) total.
println("Computing class algebra structure constants a[i,j,l] (O(30|G|))...")
a = zeros(Int64, 30, 30, 30)

t0 = time()
for l in 1:30
    g_l = class_reps[l]
    @inbounds for k in 1:n
        i = class_of[k]
        y = mul6(invtable[k], g_l)      # x^{-1} * g_l  where x = Gsorted[k]
        j = class_of[index_of[y]]
        a[i, j, l] += 1
    end
end
println("Structure constant computation took ", time()-t0, " seconds")

# Sanity check: for fixed (i,l), sum_j a[i,j,l] == |C_i|
println("Verifying sum_j a[i,j,l] == |C_i| for all i,l...")
ok = true
for l in 1:30, i in 1:30
    s = sum(a[i, :, l])
    if s != class_sizes[i]
        global ok = false
        println("MISMATCH at i=$i, l=$l: sum=$s vs |C_i|=$(class_sizes[i])")
    end
end
@assert ok "STRUCTURE CONSTANT SANITY CHECK FAILED"
println("Sanity check sum_j a[i,j,l] == |C_i|: OK (all 900 (i,l) pairs)")

# Additional sanity: a[1,j,l] (C_1 = identity class) should be (j==l) ? 1 : 0
id_class = findfirst(==(1), class_sizes)
println("Identity class index (size 1): ", id_class)
okid = true
for l in 1:30, j in 1:30
    expected = (j == l) ? 1 : 0
    if a[id_class, j, l] != expected
        global okid = false
    end
end
@assert okid "IDENTITY-CLASS STRUCTURE CONSTANT CHECK FAILED"
println("Identity-class structure constant check: OK")

# The two checks above hold for ANY labelled partition of G with consistent
# sizes/reps. The three below use that the C_i are conjugation-invariant.

# Commutativity: class sums are central, so C_i C_j = C_j C_i, i.e. a[i,j,l] == a[j,i,l].
println("Verifying commutativity a[i,j,l] == a[j,i,l]...")
okcomm = true
for l in 1:30, j in 1:30, i in 1:30
    if a[i, j, l] != a[j, i, l]
        global okcomm = false
        println("MISMATCH at i=$i, j=$j, l=$l: a[i,j,l]=$(a[i,j,l]) vs a[j,i,l]=$(a[j,i,l])")
    end
end
@assert okcomm "COMMUTATIVITY CHECK FAILED"
println("Commutativity check: OK")

# Rearrangement: counting triples (x,y,z) in C_i x C_j x C_l with xy = z in two ways
# (via (x^{-1}, z, y), x^{-1} z = y) gives |C_l| a[i,j,l] == |C_j| a[i*,l,j],
# where C_{i*} = C_i^{-1} is the inverse class.
inv_class = [class_of[index_of[invtable[index_of[class_reps[i]]]]] for i in 1:30]
println("Verifying rearrangement |C_l| a[i,j,l] == |C_j| a[i*,l,j]...")
okrearr = true
for l in 1:30, j in 1:30, i in 1:30
    if class_sizes[l] * a[i, j, l] != class_sizes[j] * a[inv_class[i], l, j]
        global okrearr = false
        println("MISMATCH at i=$i, j=$j, l=$l")
    end
end
@assert okrearr "REARRANGEMENT CHECK FAILED"
println("Rearrangement check: OK")

# Total count: every pair (x,y) in C_i x C_j has its product xy in exactly one class,
# so sum_l a[i,j,l] |C_l| == |C_i| |C_j|.
println("Verifying sum_l a[i,j,l] |C_l| == |C_i| |C_j|...")
oktot = true
for j in 1:30, i in 1:30
    s = sum(a[i, j, l] * class_sizes[l] for l in 1:30)
    if s != class_sizes[i] * class_sizes[j]
        global oktot = false
        println("MISMATCH at i=$i, j=$j: sum=$s vs |C_i||C_j|=$(class_sizes[i] * class_sizes[j])")
    end
end
@assert oktot "TOTAL-COUNT CHECK FAILED"
println("Total-count check: OK")

println("Serializing structure constants...")
open("./data/sp6_structconsts.bin", "w") do io
    serialize(io, (a=a,))
end
println("Step 3 COMPLETE.")


==> Sp4Sp2F2/run_step4.jl <==
include("Sp6.jl")
using .Sp6Enum
using Serialization
using LinearAlgebra

println("Loading group/class/structure-constant data...")
Gsorted = open("./data/sp6_elements.bin", "r") do io; deserialize(io); end
cdata   = open("./data/sp6_classes.bin", "r") do io; deserialize(io); end
adata   = open("./data/sp6_structconsts.bin", "r") do io; deserialize(io); end
a = adata.a
class_sizes = cdata.class_sizes   # native order (from our enumeration)
orders      = cdata.orders        # native order

# ---------------------------------------------------------------------
# Hard-coded character table (row i = chi_i, column j = value on class j,
# in the CANONICAL class order of canonical_sizes / canonical_orders below).
# The table is taken as a hypothesis: the row-orthonormality and Burnside
# checks below prove that it is the character table of OUR group, and
# simultaneously pin down the column ordering.
# ---------------------------------------------------------------------
chartable = [
  1   1   1   1   1   1   1   1   1   1   1   1   1   1   1   1   1   1   1   1   1   1   1   1   1   1   1   1   1   1;
  7  -5  -1   3  -1   4  -2   1   3   1  -3  -1   1   2  -2   2   2   0   1  -1  -1   0  -1   1   1   0  -2   0   0  -1;
 15  -5   7   3  -1   0  -3   3  -1  -3   1   3   1   0  -2  -2   1   0   1   1  -1   1   1  -1   0   0   0  -2  -1   0;
 21   9  -3   1  -3   6   3   0   5  -1   3   1  -1   1   0   0   3  -2   0   0   0   0  -1   1   0  -1   2   0  -1   1;
 21 -11   5   5  -3   6   3   0   1  -3  -3   1   1   1  -2   2  -1   2  -2   2   0   0  -1  -1   0  -1   0   0   1   1;
 27  15   3   7   3   9   0   0   3   1   5  -1   1   2   3   3   0   1   0   0   0  -1   1  -1   0   0   1  -1   0  -1;
 35  -5   3  -5   3   5  -1   2   7  -1  -1  -1  -1   0   1  -3   3   1  -2   0   0   0   1   1  -1   0  -1  -1   1   0;
 35  15  11   7   3   5  -1   2  -1   5   1   3   1   0   3  -1  -1   1   0   2   0   0  -1   1  -1   0  -1   1  -1   0;
 56 -24  -8   8   0  11   2   2   0   4  -4   0   0   1  -3   1  -2  -1   0  -2   0   0   0   0  -1   1   1  -1   0   1;
 70 -10 -10   6  -2  -5   7   1   2   2   2   2  -2   0  -1  -1  -1   3  -1  -1   1   0   0   0   1   0  -1  -1  -1   0;
 84   4  20   4   4  -6   3   3   4   0   0   4   0  -1  -2   2  -1  -2   1  -1   1   0   0   0   0  -1   0   0   1  -1;
105 -35   1   5   1  15  -3  -3   5  -1  -5   1  -1   0   1   1   1  -1   1   1   1   0   1  -1   0   0  -1   1  -1   0;
105  25  -7   9   1   0   6   3  -3  -3  -3  -3   1   0   4  -4   2   0   1  -1   1   0  -1  -1   0   0   0   0   0   0;
105   5  17  -3  -7   0   6   3  -3   3  -1   1  -1   0   2   2   2   0  -1  -1  -1   0   1  -1   0   0   0   2   0   0;
120  40  -8   8   0  15  -6   0   0  -4   4   0   0   0   1   1  -2  -1  -2  -2   0   1   0   0   0   0  -1   1   0   0;
168  40   8   8   8   6   6  -3   0   0   0   0   0  -2  -2   2   2   2   1  -1  -1   0   0   0   0   0   0   0   0   1;
189  21  -3 -11  -3   9   0   0   9   1   1   1   1  -1  -3  -3   0   1   0   0   0   0  -1  -1   0   1   1   1   0  -1;
189 -51  -3  13  -3   9   0   0  -3   1   1  -3   1  -1  -3  -3   0   1   0   0   0   0   1   1   0  -1   1   1   0  -1;
189 -39  21   1  -3   9   0   0  -3  -5  -1   1  -1  -1   3   3   0   1   0   0   0   0  -1   1   0   1   1  -1   0  -1;
210  50   2   2  -6  15   3   0  -2   2   2  -2  -2   0  -1  -1  -1  -1   2   2   0   0   0   0   0   0  -1  -1   1   0;
210  10 -14  10   2 -15  -6   3   6  -2  -2  -2  -2   0   1   1  -2   1   1   1  -1   0   0   0   0   0   1   1   0   0;
216 -24  24   8   0  -9   0   0   0  -4   4   0   0   1  -3  -3   0  -1   0   0   0  -1   0   0   0   1  -1   1   0   1;
280 -40  -8  -8   8  10  10   1   0   0   0   0   0   0   2  -2  -2  -2  -1   1  -1   0   0   0   1   0   0   0   0   0;
280  40  24   8   0  -5  -8  -2   0   4  -4   0   0   0   1  -3   0  -1  -2   0   0   0   0   0   1   0   1  -1   0   0;
315 -45 -21   3   3   0  -9   0  -5   3   3   3  -1   0   0   0   3   0   0   0   0   0  -1  -1   0   0   0   0   1   0;
336 -16  16 -16   0   6  -6   0   0   0   0   0   0   1   2  -2  -2   2   2  -2   0   0   0   0   0  -1   0   0   0   1;
378 -30  -6   2  -6  -9   0   0   6   2   2  -2   2  -2   3   3   0  -1   0   0   0   0   0   0   0   0  -1  -1   0   1;
405  45 -27  -3  -3   0   0   0  -3  -3  -3   5   1   0   0   0   0   0   0   0   0  -1   1   1   0   0   0   0   0   0;
420  20   4 -12   4   0  -3   3  -4   0   0  -4   0   0  -4   4   1   0  -1   1   1   0   0   0   0   0   0   0  -1   0;
512   0   0   0   0 -16   8  -4   0   0   0   0   0   2   0   0   0   0   0   0   0   1   0   0  -1   0   0   0   0  -1
]
@assert size(chartable) == (30,30)

canonical_sizes  = [1, 63, 315, 945, 3780, 672, 2240, 13440, 3780, 7560, 7560, 11340, 45360, 48384,
    10080, 10080, 20160, 30240, 40320, 40320, 120960, 207360, 90720, 90720, 161280,
    145152, 60480, 60480, 120960, 96768]
canonical_orders = [1, 2, 2, 2, 2, 3, 3, 3, 4, 4, 4, 4, 4, 5, 6, 6, 6, 6, 6, 6, 6, 7, 8, 8, 9, 10, 12, 12, 12, 15]

@assert chartable[1,1] == 1  # trivial character has degree 1
# sum of squares of degrees == |G|
@assert sum(chartable[:,1].^2) == 1_451_520

# Row orthonormality  sum_p |K_p| chi_i(p) chi_k(p) = |G| delta_{ik}  (all characters
# of Sp(6;F2) are rational), in exact Rational{BigInt} arithmetic. The Burnside check
# below only shows that each row is a scalar multiple of an irreducible character;
# this forces each row to BE one, and the 30 rows to be pairwise distinct irreducibles.
chartable_Q = Rational{BigInt}.(chartable)
sizes_Q     = Rational{BigInt}.(canonical_sizes)
@assert chartable_Q * Diagonal(sizes_Q) * transpose(chartable_Q) == 1_451_520 * I(30) "ROW ORTHONORMALITY FAILED"
println("Row orthonormality (exact Rational{BigInt}): OK")

# ---------------------------------------------------------------------
# Determine bijection perm: canonical position p -> native class index,
# using (size, order) fingerprint; ties resolved via exhaustive search +
# exact integer central-character identity.
# ---------------------------------------------------------------------
native_fp = [(class_sizes[i], orders[i]) => i for i in 1:30]
canon_fp  = [(canonical_sizes[p], canonical_orders[p]) => p for p in 1:30]

native_groups = Dict{Tuple{Int,Int}, Vector{Int}}()
for (fp, i) in native_fp
    push!(get!(native_groups, fp, Int[]), i)
end
canon_groups = Dict{Tuple{Int,Int}, Vector{Int}}()
for (fp, p) in canon_fp
    push!(get!(canon_groups, fp, Int[]), p)
end

@assert Set(keys(native_groups)) == Set(keys(canon_groups)) "FINGERPRINT SETS DIFFER"
for fp in keys(native_groups)
    @assert length(native_groups[fp]) == length(canon_groups[fp]) "GROUP SIZE MISMATCH at $fp"
end

function permutations_of(v::Vector{T}) where T
    if length(v) <= 1
        return [copy(v)]
    end
    result = Vector{Vector{T}}()
    for i in eachindex(v)
        rest = v[[j for j in eachindex(v) if j != i]]
        for p in permutations_of(rest)
            push!(result, [v[i]; p])
        end
    end
    return result
end

# ambiguous fingerprints (group size > 1)
ambiguous_fps = [fp for fp in keys(native_groups) if length(native_groups[fp]) > 1]
println("Ambiguous (size,order) fingerprint groups (need tie-breaking): ", length(ambiguous_fps))
for fp in ambiguous_fps
    println("  size=", fp[1], " order=", fp[2], "  native candidates=", native_groups[fp], "  canonical positions=", canon_groups[fp])
end

# base (forced) assignment
base_perm = Vector{Int}(undef, 30)  # base_perm[p] = native index, -1 if ambiguous
fill!(base_perm, -1)
for fp in keys(native_groups)
    if length(native_groups[fp]) == 1
        base_perm[canon_groups[fp][1]] = native_groups[fp][1]
    end
end

# candidate assignments per ambiguous group: list of (canon_positions, permuted_native_indices)
group_candidates = [(canon_groups[fp], permutations_of(native_groups[fp])) for fp in ambiguous_fps]
total_combos = prod(length(gc[2]) for gc in group_candidates; init=1)
println("Total candidate permutations to test: ", total_combos)

# Exact integer identity (no rationals needed):
#   |K_j| |K_l| chi_i(j) chi_i(l) == d_i * sum_m a[j,l,m] |K_m| chi_i(m)
# for every character i and every pair (j,l) of CANONICAL class positions.
function check_full_identity(perm::Vector{Int})
    sizesP = [class_sizes[perm[p]] for p in 1:30]  # should equal canonical_sizes
    for p in 1:30
        if sizesP[p] != canonical_sizes[p]
            return false
        end
    end
    for i in 1:30
        d = BigInt(chartable[i,1])
        chi = [BigInt(chartable[i,p]) for p in 1:30]
        for j in 1:30, l in 1:30
            lhs = BigInt(sizesP[j]) * BigInt(sizesP[l]) * chi[j] * chi[l]
            rhs = zero(BigInt)
            nj = perm[j]; nl = perm[l]
            @inbounds for m in 1:30
                amv = a[nj, nl, perm[m]]
                if amv != 0
                    rhs += BigInt(amv) * BigInt(sizesP[m]) * chi[m]
                end
            end
            rhs *= d
            if lhs != rhs
                return false
            end
        end
    end
    return true
end

function build_full_perm(assignment_idx::Vector{Int})
    perm = copy(base_perm)
    for (gi, fp) in enumerate(ambiguous_fps)
        positions, cands = group_candidates[gi]
        chosen = cands[assignment_idx[gi]]
        for (k, p) in enumerate(positions)
            perm[p] = chosen[k]
        end
    end
    return perm
end

ngroups = length(group_candidates)
passing = Vector{Int}[]

if ngroups == 0
    perm = build_full_perm(Int[])
    if check_full_identity(perm)
        push!(passing, Int[])
    end
else
    ranges = [1:length(gc[2]) for gc in group_candidates]
    for combo in Iterators.product(ranges...)
        assignment_idx = collect(combo)
        local candidate_perm = build_full_perm(assignment_idx)
        if check_full_identity(candidate_perm)
            push!(passing, assignment_idx)
        end
    end
end

println("Number of passing permutations: ", length(passing))
@assert length(passing) == 1 "EXPECTED EXACTLY ONE CONSISTENT CLASS-ORDER PERMUTATION, got $(length(passing))"

final_assignment = passing[1]
perm = build_full_perm(final_assignment)
println("Resolved canonical<-native class permutation: ", perm)

# perm[p] = native class index corresponding to canonical position p.
println("Final full central-character verification (all 30 chars x all 900 (j,l) pairs): ", check_full_identity(perm) ? "PASSED" : "FAILED")
@assert check_full_identity(perm)

println("Serializing chartable + canonical<->native permutation...")
open("./data/sp6_chartable.bin", "w") do io
    serialize(io, (chartable=chartable, canon_to_native=perm))
end
println("Step 4 COMPLETE.")


==> Sp4Sp2F2/run_step5.jl <==
include("Sp6.jl")
using .Sp6Enum
using Serialization

println("Loading group data...")
Gsorted = open("./data/sp6_elements.bin", "r") do io; deserialize(io); end
n = length(Gsorted)
index_of = let cdata = open("./data/sp6_classes.bin", "r") do io; deserialize(io); end
    cdata.index_of
end

# ---------------------------------------------------------------------
# Step v. Embedding of F into G.
#
#   F_{1,2} = Sp(4;F2) x Sp(2;F2)  <=  G = Sp(6;F2) 
#
# |F| = (2^4-2^0)(2^3-2^1) 2^2 2^1 * 6 = 720 * 6 = 4320.
#
# The Sp(4;F2) factor acts on qubits 1,2 (components 1,2,4,5) and the
# Sp(2;F2) factor acts on qubit 3 (components 3,6);
# ---------------------------------------------------------------------
const NF = (2^4 - 2^0) * (2^3 - 2^1) * 2^2 * 2^1 * 6     # = 4320

# ---------------------------------------------------------------------
# Enumerate Sp(4,2) on the local coordinate system (comp1,comp2,comp4,comp5)
# = qubits 1,2, via the same row-by-row extension used in Step 1, with the
# local symplectic form J4 = [0 I2; I2 0] (pairing local i <-> local i+2).
# ---------------------------------------------------------------------
@inline swapped4(v::UInt8) = UInt8(((v & 0x3) << 2) | ((v & 0xc) >> 2))
@inline local_pair(i::Int) = i <= 2 ? i + 2 : i - 2

function enumerate_Sp4()::Vector{Vector{UInt8}}
    results = Vector{Vector{UInt8}}()
    rows = Vector{UInt8}(undef, 4)
    function extend(r::Int)
        if r == 4
            push!(results, copy(rows))
            return
        end
        newrow_idx = r + 1
        for c in UInt8(1):UInt8(15)
            ok = true
            for j in 1:r
                lhs = count_ones(c & swapped4(rows[j])) & 0x1
                rhs = (local_pair(newrow_idx) == j) ? UInt8(1) : UInt8(0)
                if lhs != rhs
                    ok = false
                    break
                end
            end
            if ok
                rows[newrow_idx] = c
                extend(r + 1)
            end
        end
    end
    extend(0)
    return results
end

# ---------------------------------------------------------------------
# Enumerate Sp(2,2) on the local coordinate system (comp3,comp6) = qubit 3,
# by exactly the same procedure, with J2 = [0 1; 1 0] (local 1 <-> local 2).
# ---------------------------------------------------------------------
@inline swapped2(v::UInt8) = UInt8(((v & 0x1) << 1) | ((v & 0x2) >> 1))
@inline local_pair2(i::Int) = i == 1 ? 2 : 1

function enumerate_Sp2()::Vector{Vector{UInt8}}
    results = Vector{Vector{UInt8}}()
    rows = Vector{UInt8}(undef, 2)
    function extend(r::Int)
        if r == 2
            push!(results, copy(rows))
            return
        end
        newrow_idx = r + 1
        for c in UInt8(1):UInt8(3)
            ok = true
            for j in 1:r
                lhs = count_ones(c & swapped2(rows[j])) & 0x1
                rhs = (local_pair2(newrow_idx) == j) ? UInt8(1) : UInt8(0)
                if lhs != rhs
                    ok = false
                    break
                end
            end
            if ok
                rows[newrow_idx] = c
                extend(r + 1)
            end
        end
    end
    extend(0)
    return results
end

println("Enumerating Sp(4,2) locally (qubits 1,2)...")
Sp4_rows = enumerate_Sp4()
println("Sp(4,2) count: ", length(Sp4_rows), " (expected 720)")
@assert length(Sp4_rows) == 720 "Sp(4,2) ENUMERATION COUNT MISMATCH"

println("Enumerating Sp(2,2) locally (qubit 3)...")
Sp2_rows = enumerate_Sp2()
println("Sp(2,2) count: ", length(Sp2_rows), " (expected 6)")
@assert length(Sp2_rows) == 6 "Sp(2,2) ENUMERATION COUNT MISMATCH"

# independent symplectic check for the 4x4 matrices
J4 = [i==local_pair(j) ? 1 : 0 for i in 1:4, j in 1:4]
function is_symplectic4(rows::Vector{UInt8})
    M = zeros(Int, 4, 4)
    for i in 1:4, j in 1:4
        M[i,j] = (rows[i] >> (j-1)) & 0x1
    end
    lhs = (M' * J4 * M) .% 2
    return lhs == J4
end
@assert all(is_symplectic4, Sp4_rows) "Sp(4,2) SYMPLECTIC CHECK FAILED"
println("All 720 Sp(4,2) elements verified symplectic (independent 4x4 check): OK")

# independent symplectic check for the 2x2 matrices
J2 = [i==local_pair2(j) ? 1 : 0 for i in 1:2, j in 1:2]
function is_symplectic2(rows::Vector{UInt8})
    M = zeros(Int, 2, 2)
    for i in 1:2, j in 1:2
        M[i,j] = (rows[i] >> (j-1)) & 0x1
    end
    lhs = (M' * J2 * M) .% 2
    return lhs == J2
end
@assert all(is_symplectic2, Sp2_rows) "Sp(2,2) SYMPLECTIC CHECK FAILED"
println("All 6 Sp(2,2) elements verified symplectic (independent 2x2 check): OK")

# ---------------------------------------------------------------------
# Embed A: local Sp(4,2) coords (1,2,4,5) and local Sp(2,2) coords (3,6)
# into the block-diagonal form.
# ---------------------------------------------------------------------
const LOCAL_TO_GLOBAL  = (1, 2, 4, 5)  # Sp(4,2) local index k -> global component
const LOCAL2_TO_GLOBAL = (3, 6)        # Sp(2,2) local index k -> global component

function embed_F(rows4::Vector{UInt8}, rows2::Vector{UInt8})::UInt64
    M6 = falses(6, 6)
    for li in 1:4, lj in 1:4
        bit = (rows4[li] >> (lj-1)) & 0x1
        M6[LOCAL_TO_GLOBAL[li], LOCAL_TO_GLOBAL[lj]] = (bit != 0)
    end
    for li in 1:2, lj in 1:2
        bit = (rows2[li] >> (lj-1)) & 0x1
        M6[LOCAL2_TO_GLOBAL[li], LOCAL2_TO_GLOBAL[lj]] = (bit != 0)
    end
    return uint_from_mat(M6)
end

println("Embedding A = F_{1,2} = Sp(4,2) x Sp(2,2) (", NF, " elements) into Sp(6,2)...")
A_elements = UInt64[embed_F(r4, r2) for r4 in Sp4_rows for r2 in Sp2_rows]
@assert length(A_elements) == NF "A HAS WRONG CARDINALITY"
@assert length(unique(A_elements)) == NF "A EMBEDDING NOT INJECTIVE"
@assert all(is_symplectic, A_elements) "A ELEMENTS NOT SYMPLECTIC IN 6x6"
@assert all(x -> haskey(index_of, x), A_elements) "A ELEMENTS NOT FOUND IN Sp(6,2) (Gsorted)"
println("A: ", NF, " distinct symplectic elements, all confirmed members of the enumerated Sp(6,2): OK")

# closure check: A is a subgroup (product of two elements of A stays in A)
Aset = Set(A_elements)
okclosure = true
import Random
# Random.seed!(11)
for _ in 1:100
    x = A_elements[rand(1:NF)]
    y = A_elements[rand(1:NF)]
    if !(mul6(x,y) in Aset)
        global okclosure = false
    end
end
@assert okclosure "A NOT CLOSED UNDER MULTIPLICATION"
println("A closure spot-check: OK")

# ---------------------------------------------------------------------
# g0: swap qubit1 <-> qubit3, i.e. components 1<->3, 4<->6, fix 2,5.
# ---------------------------------------------------------------------
perm_pi = Dict(1=>3, 3=>1, 2=>2, 4=>6, 6=>4, 5=>5)
g0mat = falses(6,6)
for i in 1:6
    g0mat[i, perm_pi[i]] = true
end
g0 = uint_from_mat(g0mat)
println("g0 (qubit1<->qubit3 swap) constructed.")
@assert is_symplectic(g0) "g0 IS NOT SYMPLECTIC (g0^T J g0 != J)"
println("g0 verified symplectic (g0^T J g0 == J exactly): OK")
@assert haskey(index_of, g0) "g0 NOT FOUND IN ENUMERATED Sp(6,2)"

g0inv = inv6(g0)
@assert g0inv == g0 "g0 IS NOT AN INVOLUTION (g0^{-1} != g0) — conjugation direction ambiguity NOT moot, must pick explicitly"
println("g0 confirmed to be its own inverse (involution): OK")

# ---------------------------------------------------------------------
# B = F_{2,3} = { g0 * a * g0^{-1} : a in A }  (conjugation direction stated
# explicitly; moot here since g0 is an involution, but we use this direction
# consistently.)
# ---------------------------------------------------------------------
println("Building B = F_{2,3} = g0 * A * g0^{-1} ...")
B_elements = [mul6(mul6(g0, a), g0inv) for a in A_elements]
@assert length(unique(B_elements)) == NF "B NOT $NF DISTINCT ELEMENTS"
@assert all(is_symplectic, B_elements) "B ELEMENTS NOT SYMPLECTIC"
@assert all(x -> haskey(index_of, x), B_elements) "B ELEMENTS NOT IN Sp(6,2)"
println("B: ", NF, " distinct symplectic elements, all confirmed members of Sp(6,2): OK")

Bset = Set(B_elements)
okclosureB = true
for _ in 1:100
    x = B_elements[rand(1:NF)]
    y = B_elements[rand(1:NF)]
    if !(mul6(x,y) in Bset)
        global okclosureB = false
    end
end
@assert okclosureB "B NOT CLOSED UNDER MULTIPLICATION"
println("B closure spot-check: OK")

# A and B intersect in the subgroup preserving both splittings; report only.
overlap = intersect(Aset, Bset)
println("Info: |A ∩ B| = ", length(overlap), " (not a correctness requirement, just diagnostic)")

# A = Sp(4,2) x Sp(2,2) must respect the splitting {1,2,4,5} + {3,6} of the
# coordinates (block diagonal form); B, being the conjugate by the
# qubit1<->qubit3 swap, respects {2,3,5,6} + {1,4}.
function respects_split(elts::Vector{UInt64}, blockI::Vector{Int}, blockII::Vector{Int})
    for x in elts
        M = mat_from_uint(x)
        for i in blockI, j in blockII
            if M[i,j] || M[j,i]
                return false
            end
        end
    end
    return true
end
@assert respects_split(A_elements, [1,2,4,5], [3,6]) "A IS NOT BLOCK DIAGONAL w.r.t. {1,2,4,5}+{3,6}"
@assert respects_split(B_elements, [2,3,5,6], [1,4]) "B IS NOT BLOCK DIAGONAL w.r.t. {2,3,5,6}+{1,4}"
println("A block diagonal w.r.t. {1,2,4,5}+{3,6}; B w.r.t. {2,3,5,6}+{1,4}: OK (as expected)")

println("Serializing A, B, g0...")
open("./data/sp6_AB.bin", "w") do io
    serialize(io, (A_elements=A_elements, B_elements=B_elements, g0=g0))
end
println("COMPLETED Step 5: enumeration of Sp(4,2) x Sp(2,2) elements embedded in Sp(6,2).")


==> Sp4Sp2F2/run_step5x.jl <==
include("Sp6.jl")
using .Sp6Enum
using Serialization
using SparseArrays, Arpack
using LinearMaps

print("Loading Sp(6,2) and embedded Sp(4,2) x Sp(2,2) ...")
Gsorted = open("./data/sp6_elements.bin", "r") do io; deserialize(io); end
ABdata  = open("./data/sp6_AB.bin", "r") do io; deserialize(io); end
A_elements = ABdata.A_elements # Vector of F-elements, each encoded as UInt64
B_elements = ABdata.B_elements
println("Done.")

nG = length(Gsorted)
println("|G| = ", nG)

print("Building index lookup Dict...")
global index_of = Dict{UInt64,Int}()
sizehint!(index_of, nG)
@inbounds for (i, g) in enumerate(Gsorted)
    index_of[g] = i
end
println("Done.")

# For each element g = Gsorted[j], representatives_of_cosets[j] is the unique representative of F g.
function representatives_of_cosets(subgroupF::Vector{UInt64}) :: Vector{Int}
    representatives = Vector{Int}(undef, nG)
    @inbounds for j in 1:nG
        g = Gsorted[j]
        rep = g
        for h in subgroupF
            x = mul6(h,g)
            if x < rep
                rep = x
            end
        end # rep is the ``smallest'' element in F g.
        representatives[j] = index_of[rep]
    end
    return representatives
end

function bincount_weighted(c::AbstractVector{Int}, v::AbstractVector{Float64})
    n = max(maximum(c), 0)
    sums = zeros(Float64,n)
    @inbounds for i in eachindex(c)
        sums[c[i]] += v[i]
    end
    return sums
end

print("Computing representatives of cosets...")
global reps_A = representatives_of_cosets(A_elements)
global reps_B = representatives_of_cosets(B_elements)
println("Done.")

# matrix-vector multiplication. The input is a vector of length nG
function matvec(v::AbstractVector{Float64}) :: Vector{Float64}
    bwA = bincount_weighted(reps_A,v)
    bwB = bincount_weighted(reps_B,v)    
    out = zeros(Float64, nG)
    @inbounds for i in 1:nG
        out[i] += bwA[reps_A[i]]
        out[i] += bwB[reps_B[i]]
    end
    return out ./ 4320.0
end

# Single-vector Lanczos sees only one direction in each eigenspace, so `ev` holds
# the top five DISTINCT eigenvalues; multiplicities are not resolved here.
# The exact spectrum with multiplicities is computed in Step 8.
print("Computing top five distinct eigenvalues...")
hamiltonian_op = LinearMap(matvec, nG; issymmetric=true)
ev, _ = eigs(hamiltonian_op; nev=5, ncv=8, tol=1e-10)
println("Done.")

println("The top five distinct eigenvalues are ", ev)
@assert abs(ev[2] - 1.4) < 1.0e-6 "Lanczos method gave inconsistent answer."
println("These are eigenvalues of the (unnormalized) sum of two projectors, so the top eigenvalue is 2.0,")
println("with multiplicity 1 if F_{1,2} and F_{2,3} generate G (not checked here; see Step 8),")
println("and the spectral gap of the random walk is half the difference between the top and the second eigenvalue.")


==> Sp4Sp2F2/run_step6.jl <==
include("Sp6.jl")
using .Sp6Enum
using Serialization

##############################################################################
# Step vi. The five abstract irreps.
#
# If rho contains no trivial irrep of F then Pi(rho F_{1,2}) = 0 and the claim
# on the norm is vacuous.  The criterion for positive multiplicity is
#
#       m_rho = (1/|F|) sum_{f in F} chi_1(f) chi_rho(f)
#             = (1/|F|) sum_{f in F} chi_rho(f)   >  0 ,
#
# evaluated by summing over all |F_{1,2}| = |F_{2,3}| = 4320 elements, using
# the verified character table from Step iv and the embedded subgroup elements
# from Step v.  No concrete representation of G is constructed.
##############################################################################

println("Loading data...")
Gsorted = open("./data/sp6_elements.bin", "r") do io; deserialize(io); end
cdata   = open("./data/sp6_classes.bin", "r") do io; deserialize(io); end
chdata  = open("./data/sp6_chartable.bin", "r") do io; deserialize(io); end
ABdata  = open("./data/sp6_AB.bin", "r") do io; deserialize(io); end

class_of = cdata.class_of
index_of = cdata.index_of
class_sizes_native = cdata.class_sizes
chartable = chdata.chartable
canon_to_native = chdata.canon_to_native   # canon_to_native[p] = native class index
native_to_canon = Dict(canon_to_native[p] => p for p in 1:30)
A_elements = ABdata.A_elements
B_elements = ABdata.B_elements

const NF = 4320
const NG = 1_451_520
@assert length(A_elements) == NF "|F_{1,2}| != $NF"
@assert length(B_elements) == NF "|F_{2,3}| != $NF"
println("|G| = ", length(Gsorted), "   |F_{1,2}| = |F_{2,3}| = ", NF)

# ---------------------------------------------------------------------
# Class distribution of a subset of G, expressed in CANONICAL column order.
# Summing the character over the subgroup then only needs the 30 counts.
# ---------------------------------------------------------------------
function class_distribution(elts::Vector{UInt64})
    counts = zeros(Int, 30)
    for x in elts
        counts[native_to_canon[class_of[index_of[x]]]] += 1
    end
    return counts
end

println("Computing the class distribution of F_{1,2} and F_{2,3} inside G...")
distA = class_distribution(A_elements)
distB = class_distribution(B_elements)
@assert sum(distA) == NF && sum(distB) == NF "CLASS DISTRIBUTION DOES NOT ACCOUNT FOR ALL ELEMENTS"

# ---------------------------------------------------------------------
# m_rho = (1/|F|) sum_{f in F} chi_rho(f)
# ---------------------------------------------------------------------
function multiplicities(dist::Vector{Int})
    m = Vector{Rational{BigInt}}(undef, 30)
    for i in 1:30
        s = 0
        for p in 1:30
            s += dist[p] * chartable[i, p]
        end
        m[i] = Rational{BigInt}(s, NF)
    end
    return m
end

println("Evaluating multiplicities for all 30 irreps of G...")
mA = multiplicities(distA)
mB = multiplicities(distB)

println("Checking all multiplicities are nonnegative integers...")
for i in 1:30
    @assert denominator(mA[i]) == 1 "m_A(chi_$i) NOT INTEGER: $(mA[i])"
    @assert mA[i] >= 0 "m_A(chi_$i) NEGATIVE: $(mA[i])"
    @assert denominator(mB[i]) == 1 "m_B(chi_$i) NOT INTEGER: $(mB[i])"
    @assert mB[i] >= 0 "m_B(chi_$i) NEGATIVE: $(mB[i])"
end
println("All multiplicities nonnegative integers: OK")

mA_int = Int.(numerator.(mA))
mB_int = Int.(numerator.(mB))
@assert mA_int == mB_int "m_A AND m_B MULTIPLICITY VECTORS DIFFER"
println("m_A == m_B exactly (as expected for conjugate embeddings): OK")

degrees = chartable[:, 1]
support = findall(!=(0), mA_int)

println("\nIrreps of G with nonzero multiplicity of the F-trivial irrep:")
for i in support
    println("  chi_", rpad(i,2), " degree ", rpad(degrees[i],4), "  m = ", mA_int[i])
end

# ---------------------------------------------------------------------
# The three claims of Step vi: exactly five irreps, including the trivial one,
# all of degree <= 168.
# ---------------------------------------------------------------------
@assert length(support) == 5 "EXPECTED EXACTLY FIVE IRREPS WITH NONZERO MULTIPLICITY, got $(length(support))"
@assert 1 in support "THE TRIVIAL IRREP chi_1 MUST HAVE NONZERO MULTIPLICITY"
@assert maximum(degrees[i] for i in support) <= 168 "SOME POSITIVE-MULTIPLICITY IRREP HAS DEGREE > 168"
println("\nExactly five irreps, including the trivial one, all of degree <= 168: OK")

expected_support = [1, 6, 8, 13, 16]
expected_degrees = [1, 27, 35, 105, 168]
println("Support (rows of the character table): ", support, "   expected: ", expected_support)
println("Degrees:                               ", [degrees[i] for i in support], "   expected: ", expected_degrees)
@assert support == expected_support "SUPPORT MISMATCH"
@assert [degrees[i] for i in support] == expected_degrees "DEGREE MISMATCH"

# ---------------------------------------------------------------------
# Frobenius reciprocity: dim(Ind_F^G 1) = sum_i d_i * m_i must equal
# [G:F] = |G|/|F| exactly.
#
# Consistency check, not an independent one: by column orthogonality of the
# character table (Step 4), sum_i d_i m_i = |G| * |C_1 ∩ F| / |F| for ANY
# class distribution, so this only confirms that F contains the identity once.
# ---------------------------------------------------------------------
println("\nConsistency check: sum_i degree(chi_i)*m_i == [G:F]  (Frobenius reciprocity)")
index_GF = NG ÷ NF
sumA = sum(degrees .* mA_int)
sumB = sum(degrees .* mB_int)
println("  [G:F] = |G|/|F| = ", index_GF)
println("  sum_i d_i*m_A(chi_i) = ", sumA, "   sum_i d_i*m_B(chi_i) = ", sumB)
@assert sumA == index_GF "FROBENIUS RECIPROCITY CHECK FAILED for F_{1,2}"
@assert sumB == index_GF "FROBENIUS RECIPROCITY CHECK FAILED for F_{2,3}"
println("  MATCH: OK — the five-character support accounts for [G:F] = ", index_GF, ".")

# ---------------------------------------------------------------------
# Pointwise check of the induced character chi_Ind = Ind_F^G 1 on all 30
# classes, using the induced-character formula for the trivial character
# (x -> x^{-1} g x is a |C_G(g)|-to-one map from G onto the class of g):
#     chi_Ind(g_j) = |G| / (|C_j| * |F|)  *  |C_j ∩ F|
#
# Also a consistency check: substituting m_i = (1/|F|) sum_p |C_p ∩ F| chi_i(p),
# column orthogonality (Step 4) makes sum_i m_i chi_i(g_j) equal the left side
# for ANY class distribution.
# ---------------------------------------------------------------------
println("\nConsistency check: chi_Ind(g_j) == sum_i m_i*chi_i(g_j) on ALL 30 classes")

function check_induced_character(counts::Vector{Int}, mvec::Vector{Int}, label::String)
    allok = true
    for j in 1:30
        csize = class_sizes_native[canon_to_native[j]]
        lhs_rat = Rational{BigInt}(NG, csize * NF) * counts[j]
        @assert denominator(lhs_rat) == 1 "chi_Ind($label) not integer at class $j"
        lhs = Int(numerator(lhs_rat))
        rhs = sum(mvec[i] * chartable[i, j] for i in 1:30)
        if lhs != rhs
            allok = false
            println("  MISMATCH at class $j: chi_Ind=$lhs vs sum_i m*chi=$rhs")
        end
    end
    return allok
end

okA_char = check_induced_character(distA, mA_int, "F_{1,2}")
okB_char = check_induced_character(distB, mB_int, "F_{2,3}")
@assert okA_char "CHARACTER-BASED CHECK FAILED for F_{1,2}"
@assert okB_char "CHARACTER-BASED CHECK FAILED for F_{2,3}"
println("  All 30 classes match exactly for both F_{1,2} and F_{2,3}: OK")

println("\nSerializing multiplicity data...")
open("./data/sp6_multiplicities.bin", "w") do io
    serialize(io, (mA=mA_int, mB=mB_int, native_to_canon=native_to_canon,
                   support=support, distA=distA, distB=distB))
end
println("COMPLETED Step 6: exactly five irreps of G contain the trivial irrep of F, of degrees ",
        expected_degrees, ".")


==> Sp4Sp2F2/run_step7.jl <==
include("Sp6.jl")
using .Sp6Enum
using Serialization

##############################################################################
# Step vii. Gelfand pairs.
#
# Definition: (G,F) is a Gelfand pair if Ind_F^G 1 is multiplicity free.
#
# Primary verification: assert that the averages
# computed in Step vi are equal to zero or one for ALL irreps of G.  By
# Frobenius reciprocity this says Ind_F^G 1 is multiplicity free, and
# the F-fixed subspace of every irrep of G has dimension at
# most one — which is what makes P = Pi(rho F_{1,2}) a rank <= 1 projector in
# Step viii.
#
# Cross-check by a character-free orbit count: G acts on the set Omega of the
# 336 nondegenerate 2-dimensional subspaces of F_2^6, F_{1,2} is exactly the
# stabiliser of W0 = <e_3,e_6>, so Omega = G/F and Ind_F^G 1 is the
# permutation character of Omega.  Then
#
#     < Ind_F^G 1 , Ind_F^G 1 >  =  #{F-orbits on Omega}  =  #{F\G/F}
#
# is computed by pure orbit counting, without character theory.  Getting the
# value 5, together with the five irreps found in Step vi, forces every
# multiplicity to be exactly 1 (sum of 5 positive squares equal to 5), which
# is multiplicity freeness without reusing the values of the averages.
##############################################################################

println("Loading data...")
Gsorted  = open("./data/sp6_elements.bin", "r") do io; deserialize(io); end
cdata    = open("./data/sp6_classes.bin", "r") do io; deserialize(io); end
chdata   = open("./data/sp6_chartable.bin", "r") do io; deserialize(io); end
ABdata   = open("./data/sp6_AB.bin", "r") do io; deserialize(io); end
multdata = open("./data/sp6_multiplicities.bin", "r") do io; deserialize(io); end

class_reps      = cdata.class_reps
chartable       = chdata.chartable
canon_to_native = chdata.canon_to_native
A_elements = ABdata.A_elements      # F_{1,2}
B_elements = ABdata.B_elements      # F_{2,3}
g0         = ABdata.g0
mA = multdata.mA
mB = multdata.mB
support = multdata.support

const NF = 4320
const NG = 1_451_520
const NOMEGA = NG ÷ NF              # = 336

# =====================================================================
# (A) Primary criterion: the averages are all 0 or 1.
# =====================================================================
println("\n(A) Asserting that every average equals 0 or 1...")
for i in 1:30
    @assert mA[i] == 0 || mA[i] == 1 "MULTIPLICITY $(mA[i]) NOT IN {0,1} for chi_$i — NOT A GELFAND PAIR"
    @assert mB[i] == 0 || mB[i] == 1 "MULTIPLICITY $(mB[i]) NOT IN {0,1} for chi_$i — NOT A GELFAND PAIR"
end
println("    all 30 averages lie in {0,1}: Ind_F^G 1 is multiplicity free,")
println("    i.e. (Sp(6;F2), Sp(4;F2) x Sp(2;F2)) is a Gelfand pair.")
println("    Dim of the F-fixed subspace of chi_i is m_i <= 1 for every irrep.")
println("    Nontrivial (m = 1) irreps: ", support, "  degrees ", [chartable[i,1] for i in support])

# =====================================================================
# (B) Independent verification on Omega = G/F, the 336 nondegenerate
#     2-dimensional subspaces of F_2^6.
# =====================================================================

# right action of g on a row vector v (6 bits), v -> v*g
@inline function act_vec(v::UInt64, g::UInt64)::UInt64
    out = UInt64(0)
    @inbounds for i in 1:6
        if ((v >> (i-1)) & 0x1) != 0
            out ⊻= get_row(g, i)
        end
    end
    return out
end

# symplectic form <u,v> = u J v^T  over F2
@inline symform(u::UInt64, v::UInt64) = count_ones(u & swapped6(v)) & 1

# A 2-space is stored as the 64-bit indicator mask of its three nonzero
# vectors; pt_vecs holds those three vectors for fast image computation.
println("\n(B) Building Omega = { nondegenerate 2-dim subspaces of F_2^6 }...")
pts = UInt64[]
pt_vecs = NTuple{3,UInt64}[]
seenmask = Set{UInt64}()
for u in UInt64(1):UInt64(63), v in UInt64(1):UInt64(63)
    if u != v && symform(u, v) == 1
        w = u ⊻ v
        mask = (UInt64(1) << u) | (UInt64(1) << v) | (UInt64(1) << w)
        if !(mask in seenmask)
            push!(seenmask, mask)
            push!(pts, mask)
            push!(pt_vecs, (u, v, w))
        end
    end
end
ord = sortperm(pts)
pts = pts[ord]
pt_vecs = pt_vecs[ord]
pt_index = Dict{UInt64,Int}(pts[i] => i for i in eachindex(pts))
println("    |Omega| = ", length(pts), "   (expected [G:F] = ", NOMEGA, ")")
@assert length(pts) == NOMEGA "WRONG NUMBER OF NONDEGENERATE 2-SPACES"

@inline function act_point(vs::NTuple{3,UInt64}, g::UInt64)::UInt64
    return (UInt64(1) << act_vec(vs[1], g)) |
           (UInt64(1) << act_vec(vs[2], g)) |
           (UInt64(1) << act_vec(vs[3], g))
end

# the action must be a genuine right action and must preserve Omega
okact = true
for _ in 1:200
    i = rand(1:NOMEGA)
    g1 = Gsorted[rand(1:NG)]; g2 = Gsorted[rand(1:NG)]
    m1 = act_point(pt_vecs[i], g1)
    @assert haskey(pt_index, m1) "IMAGE OF A 2-SPACE LEFT Omega"
    j = pt_index[m1]
    if act_point(pt_vecs[j], g2) != act_point(pt_vecs[i], mul6(g1, g2))
        global okact = false
    end
end
@assert okact "THE ACTION ON Omega IS NOT A RIGHT ACTION"
println("    action on Omega verified (closed, and (x.g1).g2 = x.(g1 g2)): OK")

# ---- F_{1,2} is exactly the stabiliser of W0 = <e_3,e_6>, and G is
#      transitive on Omega, hence Omega = G/F as a G-set. ----
W0_vecs = (UInt64(0b000100), UInt64(0b100000), UInt64(0b100100))   # e3, e6, e3+e6
W0 = (UInt64(1) << W0_vecs[1]) | (UInt64(1) << W0_vecs[2]) | (UInt64(1) << W0_vecs[3])
@assert haskey(pt_index, W0) "W0 = <e3,e6> IS NOT A NONDEGENERATE 2-SPACE"

function orbit_and_stabilizer(Gs, vs::NTuple{3,UInt64}, mask::UInt64)
    orb = Set{UInt64}()
    stab = UInt64[]
    for g in Gs
        m = act_point(vs, g)
        push!(orb, m)
        if m == mask
            push!(stab, g)
        end
    end
    return orb, stab
end

println("    sweeping all of G to compute Orb(W0) and Stab(W0) ...")
orbitW0, stabW0 = orbit_and_stabilizer(Gsorted, W0_vecs, W0)
println("    |Orb(W0)| = ", length(orbitW0), "   |Stab(W0)| = ", length(stabW0))
@assert length(orbitW0) == NOMEGA "G IS NOT TRANSITIVE ON Omega"
@assert length(stabW0) == NF "|Stab(W0)| != |F|"
@assert Set(stabW0) == Set(A_elements) "Stab_G(W0) IS NOT EQUAL TO THE EMBEDDED F_{1,2}"
println("    Stab_G(W0) == F_{1,2} exactly (as sets), and G is transitive: Omega = G/F : OK")

# F_{2,3} = g0 F_{1,2} g0 must be the stabiliser of W0.g0 = <e_1,e_4>
W1 = act_point(W0_vecs, g0)
W1_vecs = pt_vecs[pt_index[W1]]
@assert all(b -> act_point(W1_vecs, b) == W1, B_elements) "F_{2,3} DOES NOT STABILISE <e1,e4>"
println("    F_{2,3} stabilises W0.g0 = <e1,e4>: OK")

# ---- orbit counting: rank = #{F-orbits on Omega} = #{F\G/F} ----
function orbit_sizes(subgroup::Vector{UInt64})
    orbit_id = zeros(Int, NOMEGA)
    sizes = Int[]
    for i in 1:NOMEGA
        if orbit_id[i] != 0
            continue
        end
        norb = length(sizes) + 1
        cnt = 0
        for f in subgroup
            j = pt_index[act_point(pt_vecs[i], f)]
            if orbit_id[j] == 0
                orbit_id[j] = norb
                cnt += 1
            end
        end
        push!(sizes, cnt)
    end
    @assert sum(sizes) == NOMEGA "ORBITS DO NOT PARTITION Omega"
    return sizes
end

subdegA = orbit_sizes(A_elements)
subdegB = orbit_sizes(B_elements)
println("\n    F_{1,2}-orbits on Omega (subdegrees): ", sort(subdegA), "   rank = ", length(subdegA))
println("    F_{2,3}-orbits on Omega (subdegrees): ", sort(subdegB), "   rank = ", length(subdegB))
@assert sort(subdegA) == sort(subdegB) "CONJUGATE SUBGROUPS GAVE DIFFERENT SUBDEGREES"

nrank = length(subdegA)
sum_sq = sum(mA[i]^2 for i in 1:30)
println("    <Ind 1, Ind 1> = sum_i m_i^2 = ", sum_sq, "   (orbit count gives ", nrank, ")")
@assert nrank == sum_sq "ORBIT COUNT != sum_i m_i^2 — INCONSISTENT"
@assert nrank == length(support) "RANK != NUMBER OF IRREPS IN THE SUPPORT"
println("    sum of ", length(support), " positive squares equals ", nrank,
        " => every multiplicity is exactly 1: multiplicity free, by a character-free orbit count.")

# ---- permutation character of Omega vs sum of the five irreducible characters ----
println("\n    Checking the permutation character of Omega on all 30 classes...")

function omega_permutation_character(class_reps, canon_to_native)
    pc = zeros(Int, 30)
    for j in 1:30
        g = class_reps[canon_to_native[j]]
        c = 0
        for i in 1:NOMEGA
            if act_point(pt_vecs[i], g) == pts[i]
                c += 1
            end
        end
        pc[j] = c
    end
    return pc
end

function compare_permutation_character(pc, mvec, chartab)
    allok = true
    for j in 1:30
        rhs = sum(mvec[i] * chartab[i, j] for i in 1:30)
        if pc[j] != rhs
            allok = false
            println("      MISMATCH at class $j: #fixed points = $(pc[j]) vs sum_i m_i chi_i = $rhs")
        end
    end
    return allok
end

permchar = omega_permutation_character(class_reps, canon_to_native)
@assert compare_permutation_character(permchar, mA, chartable) "PERMUTATION CHARACTER OF Omega != sum_i m_i chi_i"
println("    #Fix_Omega(g_j) == sum_i m_i chi_i(g_j) on all 30 classes: OK")
println("    (in particular #Fix_Omega(1) = ", permchar[1], " = 1 + 27 + 35 + 105 + 168)")

println("\nSerializing Gelfand-pair data...")
open("./data/sp6_gelfand.bin", "w") do io
    serialize(io, (pts=pts, pt_vecs=pt_vecs, W0=W0, subdegrees=sort(subdegA),
                   rank=nrank, permchar=permchar, gelfand=true))
end
println("COMPLETED Step 7: (Sp(6;F2), Sp(4;F2) x Sp(2;F2)) is a Gelfand pair; every irrep of G has an")
println("F-fixed subspace of dimension at most one, so P = Pi(rho F_{1,2}) has rank at most one.")


==> Sp4Sp2F2/run_step8.jl <==
include("Sp6.jl")
using .Sp6Enum
using Serialization

##############################################################################
# Step viii. Sum of rank one projectors.
#
# P = Pi(rho F_{1,2}),  Q = Pi(rho F_{2,3}) = rho(g) P rho(g),
# with g = g0 the involution swapping qubits 1 and 3.  For an irrep rho that
# contains the trivial irrep of F,
#
#   ||P + Q|| = 1 + ||P Q|| = 1 + sqrt(lambda_max(Q P Q))
#
# Since (G,F) is a Gelfand pair (Step vii), rank P = Tr P = m_rho = 1, hence
# Q P Q has rank one and lambda_max(QPQ) = Tr(QPQ) = Tr(PQ).  With
# T = P rho(g) P one has T^2 =~ Q P Q, so
#
#   lambda_max(Q P Q) = Tr(T)^2 = phi_rho(g)^2
#
# where the spherical function is evaluated from the character table together
# with the class distribution of the 4320 elements f g:
#
#   phi_rho(g) = Tr(P rho(g)) = (1/|F_{1,2}|) sum_{f in F_{1,2}} chi_rho(f g)
#
#   ||P + Q|| = 1 + |phi_rho(g)|
#
# No concrete representation of G is ever constructed.
##############################################################################

println("Loading data...")
Gsorted  = open("./data/sp6_elements.bin", "r") do io; deserialize(io); end
cdata    = open("./data/sp6_classes.bin", "r") do io; deserialize(io); end
chdata   = open("./data/sp6_chartable.bin", "r") do io; deserialize(io); end
ABdata   = open("./data/sp6_AB.bin", "r") do io; deserialize(io); end
multdata = open("./data/sp6_multiplicities.bin", "r") do io; deserialize(io); end
gdata    = open("./data/sp6_gelfand.bin", "r") do io; deserialize(io); end

class_of           = cdata.class_of
index_of           = cdata.index_of
class_reps         = cdata.class_reps
class_sizes_native = cdata.class_sizes
chartable          = chdata.chartable
canon_to_native    = chdata.canon_to_native
native_to_canon    = Dict(canon_to_native[p] => p for p in 1:30)
A_elements = ABdata.A_elements      # F_{1,2}
B_elements = ABdata.B_elements      # F_{2,3}
g0         = ABdata.g0
mA         = multdata.mA
support    = multdata.support

const NF = 4320
const NG = 1_451_520
@assert gdata.gelfand "STEP 7 DID NOT CERTIFY THE GELFAND PROPERTY"
@assert all(m -> m == 0 || m == 1, mA) "MULTIPLICITIES NOT IN {0,1}"
degrees = chartable[:, 1]

# ---------------------------------------------------------------------
# Class distribution of a subset of G, in canonical column order.
# ---------------------------------------------------------------------
function class_distribution(elts, class_of, index_of, native_to_canon)
    counts = zeros(Int, 30)
    for x in elts
        counts[native_to_canon[class_of[index_of[x]]]] += 1
    end
    return counts
end

# =====================================================================
# phi_rho(g0) = (1/|F|) sum_{f in F_{1,2}} chi_rho(f g0)
# =====================================================================
println("\nEvaluating the spherical function phi_rho(g0) = (1/|F|) sum_{f in F} chi_rho(f g0)...")
Fg0 = [mul6(f, g0) for f in A_elements]
@assert length(Fg0) == NF
distFg0 = class_distribution(Fg0, class_of, index_of, native_to_canon)
@assert sum(distFg0) == NF "CLASS DISTRIBUTION OF F g0 INCOMPLETE"

phi = Vector{Rational{BigInt}}(undef, 30)
for i in 1:30
    s = 0
    for p in 1:30
        s += distFg0[p] * chartable[i, p]
    end
    phi[i] = Rational{BigInt}(s, NF)
end

# consistency: if rho has no F-fixed vector then P = 0 and phi = Tr(P rho(g)) = 0
for i in 1:30
    if mA[i] == 0
        @assert phi[i] == 0 "phi_$i != 0 THOUGH THE MULTIPLICITY IS ZERO (P should vanish)"
    end
    @assert abs(phi[i]) <= 1 "|phi_$i| > 1 — IMPOSSIBLE FOR A SPHERICAL FUNCTION"
end
@assert phi[1] == 1 "phi ON THE TRIVIAL IRREP MUST BE 1 (there P = Q = 1)"
println("phi = 0 for every irrep with zero multiplicity, |phi| <= 1 everywhere, phi_trivial = 1: OK")

println("\n", "="^78)
println("SPHERICAL FUNCTION AND NORM ON THE FIVE RELEVANT IRREPS")
println("="^78)
println(rpad("irrep", 8), rpad("degree", 9), rpad("m_rho", 8), rpad("phi_rho(g0)", 14), "||P+Q|| = 1+|phi|")
norms = Dict{Int,Rational{BigInt}}()
for i in support
    norms[i] = 1 + abs(phi[i])
    println(rpad("chi_$i", 8), rpad(degrees[i], 9), rpad(mA[i], 8), rpad(string(phi[i]), 14), norms[i])
end

expected_phi = Dict(1 => Rational{BigInt}(1),
                    6 => Rational{BigInt}(-2, 5),
                    8 => Rational{BigInt}(2, 5),
                   13 => Rational{BigInt}(-1, 5),
                   16 => Rational{BigInt}(1, 10))
for i in support
    @assert haskey(expected_phi, i) "UNEXPECTED IRREP $i IN THE SUPPORT"
    @assert phi[i] == expected_phi[i] "phi_$i = $(phi[i]) BUT EXPECTED $(expected_phi[i])"
end
println("\nAll five spherical values match the certified answer: OK")

# =====================================================================
# Independent check:  lambda_max(QPQ) = Tr(PQ) = phi^2.
#
# Tr(PQ) = (1/|F|^2) sum_{f1 in F_{1,2}} sum_{f2 in F_{2,3}} chi_rho(f1 f2),
# computed by one sweep over all 4320^2 = 18 662 400 products, bucketed by
# conjugacy class; every irrep is then read off the same 30 counts.  This uses
# group multiplication rather than the spherical-function formula, so it is a
# genuinely different computational path to the same number.
# =====================================================================
println("\nIndependent check: computing Tr(PQ) from all ", NF^2, " products f1*f2 ...")

function build_canon_of_index(class_of, native_to_canon)
    v = Vector{Int}(undef, length(class_of))
    for i in eachindex(class_of)
        v[i] = native_to_canon[class_of[i]]
    end
    return v
end
canon_of_index = build_canon_of_index(class_of, native_to_canon)
@assert length(canon_of_index) == length(Gsorted)

function product_class_counts(As, Bs, idx, canon)
    counts = zeros(Int, 30)
    @inbounds for f1 in As
        for f2 in Bs
            counts[canon[idx[mul6(f1, f2)]]] += 1
        end
    end
    return counts
end

t0 = time()
distPQ = product_class_counts(A_elements, B_elements, index_of, canon_of_index)
println("  took ", round(time()-t0, digits=2), " s")
@assert sum(distPQ) == NF^2 "PRODUCT SWEEP LOST ELEMENTS"

function check_trace_identity(distPQ, chartab, phivec)
    allok = true
    for i in 1:30
        s = 0
        for p in 1:30
            s += distPQ[p] * chartab[i, p]
        end
        trPQ = Rational{BigInt}(s, NF) // NF
        if trPQ != phivec[i]^2
            allok = false
            println("  MISMATCH for chi_$i: Tr(PQ) = ", trPQ, " but phi^2 = ", phivec[i]^2)
        end
    end
    return allok
end
@assert check_trace_identity(distPQ, chartable, phi) "Tr(PQ) != phi^2 — FAILED"
println("  Tr(PQ) == phi_rho(g0)^2 for all 30 irreps: OK")
println("  (rank P = Tr P = m_rho <= 1 by Step vii, so lambda_max(QPQ) = Tr(QPQ) = Tr(PQ).)")

# =====================================================================
# The full spectrum of Pi(rho_reg F_{1,2}) + Pi(rho_reg F_{2,3}).
#
# In an irrep rho with m_rho = 0 both projectors vanish.  In an irrep with
# m_rho = 1 the projectors are rank one, so P+Q is zero outside the span of
# their two images; on that span the eigenvalues are 1 +- |phi| (or just 2,
# if P = Q, which happens exactly when |phi| = 1).  Each irrep occurs
# deg(rho) times in the regular representation.
# =====================================================================
println("\n", "="^78)
println("EIGENSPECTRUM OF Pi(rho_reg F_{1,2}) + Pi(rho_reg F_{2,3})")
println("="^78)

spec = Dict{Rational{BigInt},Int}()
function addmult!(d::Dict{Rational{BigInt},Int}, v::Rational{BigInt}, k::Int)
    if k > 0
        d[v] = get(d, v, 0) + k
    end
    return d
end

for i in 1:30
    d = degrees[i]
    if mA[i] == 0
        addmult!(spec, Rational{BigInt}(0), d*d)          # both projectors vanish
    elseif abs(phi[i]) == 1                               # P = Q, rank one
        addmult!(spec, Rational{BigInt}(2), d)
        addmult!(spec, Rational{BigInt}(0), d*(d-1))
    else                                                  # P != Q, 2-dim span
        addmult!(spec, 1 + abs(phi[i]), d)
        addmult!(spec, 1 - abs(phi[i]), d)
        addmult!(spec, Rational{BigInt}(0), d*(d-2))
    end
end
@assert sum(values(spec)) == NG "EIGENVALUE MULTIPLICITIES DO NOT SUM TO |G|"

for v in sort(collect(keys(spec)))
    println("  eigenvalue ", rpad(string(v), 8), " multiplicity ", spec[v])
end
println("  (multiplicities sum to |G| = ", NG, ")")

expected_spec = sort([Rational{BigInt}(0), Rational{BigInt}(6,10), Rational{BigInt}(8,10),
                      Rational{BigInt}(9,10), Rational{BigInt}(11,10), Rational{BigInt}(12,10),
                      Rational{BigInt}(14,10), Rational{BigInt}(2)])
got_spec = sort(collect(keys(spec)))
println("\nDistinct eigenvalues: ", string.(got_spec))
println("Claim eigenvalues:      ", string.(expected_spec))
@assert got_spec == expected_spec "SPECTRUM DIFFERS FROM THE CLAIM"
println("MATCH: OK")

# =====================================================================
# The gap bound and its equality case.
# =====================================================================
println("\n", "="^78)
println("GAP BOUND")
println("="^78)

# On the trivial isotypic component (P+Q)/2 - Pi(rho G) = 0, so the norm is
# the largest ||P+Q||/2 over the NONtrivial irreps (0 for those with m = 0).
gap_bound = maximum(vcat(Rational{BigInt}(0), [norms[i]/2 for i in support if i != 1]))
println("  max over nontrivial irreps of ||P+Q||/2 = ", gap_bound)
println("  claimed bound 1 - 3/10                  = ", 1 - Rational{BigInt}(3,10))
@assert gap_bound == 1 - Rational{BigInt}(3,10) "GAP BOUND DOES NOT MATCH 1 - 3/10"
println("  MATCH: OK  =>  the spectral gap of the averaged walk is 3/10.")

# Equality case: the permutation representation of G acting on F_2^6.
@inline function act_vec(v::UInt64, g::UInt64)::UInt64
    out = UInt64(0)
    @inbounds for i in 1:6
        if ((v >> (i-1)) & 0x1) != 0
            out ⊻= get_row(g, i)
        end
    end
    return out
end

println("\n  Equality case: the permutation representation acting on F_2^6 (64 points).")
permchar64 = Vector{Int}(undef, 30)
for j in 1:30
    g = class_reps[canon_to_native[j]]
    c = 0
    for v in UInt64(0):UInt64(63)
        if act_vec(v, g) == v
            c += 1
        end
    end
    permchar64[j] = c
end
@assert permchar64[1] == 64 "IDENTITY DOES NOT FIX ALL 64 VECTORS"

mult64 = Vector{Rational{BigInt}}(undef, 30)
for i in 1:30
    s = 0
    for j in 1:30
        s += class_sizes_native[canon_to_native[j]] * permchar64[j] * chartable[i, j]
    end
    mult64[i] = Rational{BigInt}(s, NG)
end
@assert all(m -> denominator(m) == 1 && m >= 0, mult64) "BAD DECOMPOSITION OF THE 64-POINT CHARACTER"
decomp64 = [(i, Int(numerator(mult64[i]))) for i in 1:30 if mult64[i] != 0]
println("  F_2^6 decomposes as ", join(["$(m)*chi_$i (deg $(degrees[i]))" for (i,m) in decomp64], " + "))
@assert decomp64 == [(1,2), (6,1), (8,1)] "UNEXPECTED DECOMPOSITION OF THE 64-POINT PERMUTATION REPRESENTATION"
@assert 2*1 + 27 + 35 == 64

# Pi(rho Sp(6,F2)) removes exactly the two copies of the trivial irrep, so the
# norm is attained on chi_6 and chi_8, both of which have |phi| = 2/5.
eq_norm = maximum(norms[i]/2 for (i, m) in decomp64 if i != 1)
println("  ||(P+Q)/2 - Pi(rho G)|| on F_2^6 = ", eq_norm, "  (equals the bound: ", eq_norm == gap_bound, ")")
@assert eq_norm == gap_bound "EQUALITY IS NOT ATTAINED ON THE 64-POINT PERMUTATION REPRESENTATION"
println("  Equality is attained, as claimed: OK")

println("\nSerializing final summary...")
final_summary = (phi=phi, norms=norms, support=support, degrees=degrees,
                 spectrum=spec, gap_bound=gap_bound, decomp64=decomp64)
open("./data/sp6_final_summary.bin", "w") do io
    serialize(io, final_summary)
end
println("\nCOMPLETED Step 8: ||Pi(rho F_{1,2}) + Pi(rho F_{2,3})|| = 1 + |phi_rho(g0)| for every irrep,")
println("giving  ||(Pi(rho F_{1,2}) + Pi(rho F_{2,3}))/2 - Pi(rho Sp(6;F2))|| <= 1 - 3/10 .")


==> s4calc.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     32560,       1016]
NotebookOptionsPosition[     27790,        921]
NotebookOutlinePosition[     28185,        937]
CellTagsIndexPosition[     28142,        934]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Class algebra multiplication rule : ordering C1,C2,C3,C4,C22", "Section",ExpressionUUID->"09e081bf-214c-456c-b40f-185de7d6bbe3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"multiply", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"a2_", ",", "b2_", ",", "c2_", ",", "d2_", ",", "e2_"}], "}"}]}],
    "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"a", " ", "a2"}], "+", 
     RowBox[{"6", " ", "b", " ", "b2"}], "+", 
     RowBox[{"8", " ", "c", " ", "c2"}], "+", 
     RowBox[{"6", " ", "d", " ", "d2"}], "+", 
     RowBox[{"3", " ", "e", " ", "e2"}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "b2"}], "+", 
       RowBox[{"b", " ", "a2"}]}], ")"}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b", " ", "c2"}], "+", 
        RowBox[{"c", " ", "b2"}]}], ")"}]}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b", " ", "e2"}], "+", 
       RowBox[{"e", " ", "b2"}]}], ")"}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c", " ", "d2"}], "+", 
        RowBox[{"d", " ", "c2"}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d", " ", "e2"}], "+", 
        RowBox[{"e", " ", "d2"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "c2"}], "+", 
       RowBox[{"c", " ", "a2"}]}], ")"}], "+", 
     RowBox[{"3", " ", "b", " ", "b2"}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b", " ", "d2"}], "+", 
        RowBox[{"d", " ", "b2"}]}], ")"}]}], "+", 
     RowBox[{"4", " ", "c", " ", "c2"}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c", " ", "e2"}], "+", 
        RowBox[{"e", " ", "c2"}]}], ")"}]}], "+", 
     RowBox[{"3", " ", "d", " ", "d2"}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "d2"}], "+", 
       RowBox[{"d", " ", "a2"}]}], ")"}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b", " ", "c2"}], "+", 
        RowBox[{"c", " ", "b2"}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b", " ", "e2"}], "+", 
        RowBox[{"e", " ", "b2"}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c", " ", "d2"}], "+", 
        RowBox[{"d", " ", "c2"}]}], ")"}]}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"d", " ", "e2"}], "+", 
       RowBox[{"e", " ", "d2"}]}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "e2"}], "+", 
       RowBox[{"e", " ", "a2"}]}], ")"}], "+", 
     RowBox[{"2", " ", "b", " ", "b2"}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b", " ", "d2"}], "+", 
        RowBox[{"d", " ", "b2"}]}], ")"}]}], "+", 
     RowBox[{"8", " ", "c", " ", "c2"}], "+", 
     RowBox[{"2", " ", "d", " ", "d2"}], "+", 
     RowBox[{"2", " ", "e", " ", "e2"}]}]}], "}"}]}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"99f9d7fc-5ee6-471d-9a98-0c98438a5f1a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"a", " ", "a2"}], "+", 
     RowBox[{"6", " ", "b", " ", "b2"}], "+", 
     RowBox[{"8", " ", "c", " ", "c2"}], "+", 
     RowBox[{"6", " ", "d", " ", "d2"}], "+", 
     RowBox[{"3", " ", "e", " ", "e2"}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "b2"}], "+", 
       RowBox[{"b", " ", "a2"}]}], ")"}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b", " ", "c2"}], "+", 
        RowBox[{"c", " ", "b2"}]}], ")"}]}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b", " ", "e2"}], "+", 
       RowBox[{"e", " ", "b2"}]}], ")"}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c", " ", "d2"}], "+", 
        RowBox[{"d", " ", "c2"}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d", " ", "e2"}], "+", 
        RowBox[{"e", " ", "d2"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "c2"}], "+", 
       RowBox[{"c", " ", "a2"}]}], ")"}], "+", 
     RowBox[{"3", " ", "b", " ", "b2"}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b", " ", "d2"}], "+", 
        RowBox[{"d", " ", "b2"}]}], ")"}]}], "+", 
     RowBox[{"4", " ", "c", " ", "c2"}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c", " ", "e2"}], "+", 
        RowBox[{"e", " ", "c2"}]}], ")"}]}], "+", 
     RowBox[{"3", " ", "d", " ", "d2"}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "d2"}], "+", 
       RowBox[{"d", " ", "a2"}]}], ")"}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b", " ", "c2"}], "+", 
        RowBox[{"c", " ", "b2"}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b", " ", "e2"}], "+", 
        RowBox[{"e", " ", "b2"}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c", " ", "d2"}], "+", 
        RowBox[{"d", " ", "c2"}]}], ")"}]}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"d", " ", "e2"}], "+", 
       RowBox[{"e", " ", "d2"}]}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "e2"}], "+", 
       RowBox[{"e", " ", "a2"}]}], ")"}], "+", 
     RowBox[{"2", " ", "b", " ", "b2"}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b", " ", "d2"}], "+", 
        RowBox[{"d", " ", "b2"}]}], ")"}]}], "+", 
     RowBox[{"8", " ", "c", " ", "c2"}], "+", 
     RowBox[{"2", " ", "d", " ", "d2"}], "+", 
     RowBox[{"2", " ", "e", " ", "e2"}]}]}], "}"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "->", 
     SubscriptBox["x", "1"]}], ",", 
    RowBox[{"b", "->", 
     SubscriptBox["x", "2"]}], ",", 
    RowBox[{"c", "->", 
     SubscriptBox["x", "3"]}], ",", 
    RowBox[{"d", "->", 
     SubscriptBox["x", "4"]}], ",", 
    RowBox[{"e", "->", 
     SubscriptBox["x", 
      RowBox[{"2", ",", "2"}]]}], ",", 
    RowBox[{"a2", "->", 
     SubscriptBox["y", "1"]}], ",", 
    RowBox[{"b2", "->", 
     SubscriptBox["y", "2"]}], ",", 
    RowBox[{"c2", "->", 
     SubscriptBox["y", "3"]}], ",", 
    RowBox[{"d2", "->", 
     SubscriptBox["y", "4"]}], ",", 
    RowBox[{"e2", "->", 
     SubscriptBox["y", 
      RowBox[{"2", ",", "2"}]]}]}], "}"}]}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"27748e52-e624-4d8a-8c52-2d7352a5c953"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["y", "1"]}], "+", 
    RowBox[{"6", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["y", "2"]}], "+", 
    RowBox[{"8", " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["y", "3"]}], "+", 
    RowBox[{"6", " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["y", "4"]}], "+", 
    RowBox[{"3", " ", 
     SubscriptBox["x", 
      RowBox[{"2", ",", "2"}]], " ", 
     SubscriptBox["y", 
      RowBox[{"2", ",", "2"}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["y", "1"]}], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["y", "2"]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["y", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubscriptBox["y", "3"]}]}], ")"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["y", "3"]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["y", "4"]}]}], ")"}]}], "+", 
    RowBox[{
     SubscriptBox["y", "2"], " ", 
     SubscriptBox["x", 
      RowBox[{"2", ",", "2"}]]}], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["y", 
      RowBox[{"2", ",", "2"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["y", "4"], " ", 
        SubscriptBox["x", 
         RowBox[{"2", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["y", 
         RowBox[{"2", ",", "2"}]]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["y", "1"]}], "+", 
    RowBox[{"3", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["y", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["y", "3"]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["y", "3"]}], "+", 
    RowBox[{"3", " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["y", "4"]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["y", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubscriptBox["y", "4"]}]}], ")"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["y", "3"], " ", 
        SubscriptBox["x", 
         RowBox[{"2", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["y", 
         RowBox[{"2", ",", "2"}]]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["y", "1"]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["y", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubscriptBox["y", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["y", "4"]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["y", "3"]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["y", "4"]}]}], ")"}]}], "+", 
    RowBox[{
     SubscriptBox["y", "4"], " ", 
     SubscriptBox["x", 
      RowBox[{"2", ",", "2"}]]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["y", 
      RowBox[{"2", ",", "2"}]]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["y", "2"], " ", 
        SubscriptBox["x", 
         RowBox[{"2", ",", "2"}]]}], "+", 
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubscriptBox["y", 
         RowBox[{"2", ",", "2"}]]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["y", "2"]}], "+", 
    RowBox[{"8", " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["y", "3"]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["y", "4"]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["y", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubscriptBox["y", "4"]}]}], ")"}]}], "+", 
    RowBox[{
     SubscriptBox["y", "1"], " ", 
     SubscriptBox["x", 
      RowBox[{"2", ",", "2"}]]}], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["y", 
      RowBox[{"2", ",", "2"}]]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["x", 
      RowBox[{"2", ",", "2"}]], " ", 
     SubscriptBox["y", 
      RowBox[{"2", ",", "2"}]]}]}]}], "}"}]], "Output",
 CellLabel->"Out[2]=",ExpressionUUID->"e9241830-3b26-41cd-9afd-4d3df213d561"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Class algebra idempotent basis", "Subsection",ExpressionUUID->"7ccdd550-3b39-4c86-a5c9-42d687231e57"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Pi$trivial", "=", 
   RowBox[{
    FractionBox["1", "24"], 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pi$sign", "=", 
   RowBox[{
    FractionBox["1", "24"], 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}], ",", "1", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pi$22", "=", 
   RowBox[{
    FractionBox["2", "24"], 
    RowBox[{"{", 
     RowBox[{"2", ",", "0", ",", 
      RowBox[{"-", "1"}], ",", "0", ",", "2"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pi$std", "=", 
   RowBox[{
    FractionBox["3", "24"], 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "0", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pi$sigstd", "=", 
   RowBox[{
    FractionBox["3", "24"], 
    RowBox[{"{", 
     RowBox[{"3", ",", 
      RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
      RowBox[{"-", "1"}]}], "}"}]}]}], ";"}]}], "Input",
 CellLabel->"In[36]:=",ExpressionUUID->"d9cb9327-d13d-4abc-826e-e106587ccfca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"projectors", "=", 
   RowBox[{"{", 
    RowBox[{
    "Pi$trivial", ",", "Pi$sign", ",", "Pi$22", ",", "Pi$std", ",", 
     "Pi$sigstd"}], "}"}]}], ";"}]], "Input",
 CellLabel->"In[41]:=",ExpressionUUID->"570d8d7e-3ad8-4bf8-be8e-d1a405a4dcdd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"multiply", "[", 
      RowBox[{"#", ",", "#"}], "]"}], "==", "#"}], "&"}], ",", "projectors"}],
   "]"}]], "Input",
 CellLabel->"In[42]:=",ExpressionUUID->"406bcb26-d294-494b-a2ef-ae4d044e99dd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellLabel->"Out[42]=",ExpressionUUID->"aa3bf6c9-ea97-40ed-b37c-62d555fe0df8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MapApply", "[", 
  RowBox[{"multiply", ",", 
   RowBox[{"Tuples", "[", 
    RowBox[{"projectors", ",", "2"}], "]"}]}], "]"}]], "Input",
 CellLabel->"In[49]:=",ExpressionUUID->"1e1aa8f3-d513-4507-9e98-20967bd108b2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "24"], ",", 
     FractionBox["1", "24"], ",", 
     FractionBox["1", "24"], ",", 
     FractionBox["1", "24"], ",", 
     FractionBox["1", "24"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "24"], ",", 
     RowBox[{"-", 
      FractionBox["1", "24"]}], ",", 
     FractionBox["1", "24"], ",", 
     RowBox[{"-", 
      FractionBox["1", "24"]}], ",", 
     FractionBox["1", "24"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "6"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "12"]}], ",", "0", ",", 
     FractionBox["1", "6"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "8"], ",", 
     FractionBox["1", "8"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "8"], ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}], ",", "0", ",", 
     FractionBox["1", "8"], ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], "}"}]}], "}"}]], "Output",
 CellLabel->"Out[49]=",ExpressionUUID->"96eb736a-17b8-403b-87f6-76b64e1a3448"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Associativity", "Subsection",ExpressionUUID->"d8645805-d502-49db-8d0a-9ca1ad9c6f3f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"multiply", "[", 
    RowBox[{
     RowBox[{"multiply", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5"}], "}"}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5"}], "}"}]}], 
    "]"}], "==", 
   RowBox[{"multiply", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "}"}], ",", 
     
     RowBox[{"multiply", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z1", ",", "z2", ",", "z3", ",", "z4", ",", "z5"}], "}"}]}], 
      "]"}]}], "]"}]}], "//", "Simplify"}]], "Input",
 CellLabel->"In[51]:=",ExpressionUUID->"c4c8c61b-c27c-4819-a3e8-03a394c2edf1"],

Cell[BoxData["True"], "Output",
 CellLabel->"Out[51]=",ExpressionUUID->"b197e429-0979-452c-9234-539766e8d9ff"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bilinearity", "Subsection",ExpressionUUID->"08a2c751-dfa8-4e9f-bca7-bb407c75ef3b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"multiply", "[", 
    RowBox[{
     RowBox[{"a", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "}"}]}], ",", 
     RowBox[{"b", 
      RowBox[{"{", 
       RowBox[{"y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5"}], "}"}]}]}], 
    "]"}], "==", 
   RowBox[{"a", " ", "b", " ", 
    RowBox[{"multiply", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5"}], "}"}]}], 
     "]"}]}]}], "//", "Simplify"}]], "Input",
 CellLabel->"In[52]:=",ExpressionUUID->"76505390-43fd-4bf6-998c-a48a6763c720"],

Cell[BoxData["True"], "Output",
 CellLabel->"Out[52]=",ExpressionUUID->"c544391c-6835-4fca-b3dd-60af11ffccdb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["commutativity", "Subsection",ExpressionUUID->"d2d13641-2673-4b6c-9cce-7dd8dbe2e1a3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"multiply", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5"}], "}"}]}], 
    "]"}], "==", 
   RowBox[{"multiply", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5"}], "}"}]}], 
    "]"}]}], "//", "Simplify"}]], "Input",
 CellLabel->"In[59]:=",ExpressionUUID->"c3a9da29-1ac0-413b-890c-2eb12e436059"],

Cell[BoxData["True"], "Output",
 CellLabel->"Out[59]=",ExpressionUUID->"dfd0955f-5a71-40b2-982c-09873d3615de"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Identity", "Subsection",ExpressionUUID->"d9cdea85-6f92-451c-a728-41fc234387ee"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"multiply", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5"}], "}"}]}], 
  "]"}]], "Input",
 CellLabel->"In[61]:=",ExpressionUUID->"06d67c16-4ea0-4b56-9a87-617278d2b510"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5"}], "}"}]], "Output",\

 CellLabel->"Out[61]=",ExpressionUUID->"59a6ff3c-ffc6-4191-864f-8361e906af1f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculation for the gap upper bound", "Section",ExpressionUUID->"65da6429-0b70-4fdf-9337-5ba697051f2e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mytrace", "[", "cc_", "]"}], ":=", 
  RowBox[{"cc", ".", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["d", "4"], ",", 
     RowBox[{"6", 
      SuperscriptBox["d", "3"]}], ",", 
     RowBox[{"8", 
      SuperscriptBox["d", "2"]}], ",", 
     RowBox[{"6", "d"}], ",", 
     RowBox[{"3", 
      SuperscriptBox["d", "2"]}]}], "}"}]}]}]], "Input",
 CellLabel->"In[55]:=",ExpressionUUID->"53a6cabe-5905-43bc-b21c-b848984c1ae3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pauliTrace", "[", "cc_", "]"}], ":=", 
  RowBox[{"cc", ".", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"6", "d"}], ",", 
     RowBox[{"3", 
      SuperscriptBox["d", "2"]}]}], "}"}]}]}]], "Input",
 CellLabel->"In[56]:=",ExpressionUUID->"5e208da3-c53e-4e9b-8f7b-dddc2cd91e67"],

Cell[CellGroupData[{

Cell["Pauli Haar twirl", "Subsection",ExpressionUUID->"1cb4344f-3cbe-4e1b-957e-6e18441c85c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pht", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["d", "2"], "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["d", "2"], "-", "9"}], ")"}]}]], 
    RowBox[{"{", 
     RowBox[{"3", ",", 
      RowBox[{"-", "d"}], ",", "3", ",", 
      RowBox[{"-", "d"}], ",", 
      RowBox[{
       SuperscriptBox["d", "2"], "-", "6"}]}], "}"}]}]}], ";"}]], "Input",
 CellLabel->"In[54]:=",ExpressionUUID->"29cd5acc-53b9-465f-b712-abe7c8a74567"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"pauliTrace", "[", 
      RowBox[{"projectors", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "]"}], "==", 
     RowBox[{"mytrace", "[", 
      RowBox[{"multiply", "[", 
       RowBox[{
        RowBox[{"projectors", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ",", "pht"}], "]"}], "]"}]}], "//", 
    "Simplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[65]:=",ExpressionUUID->"1ef28f77-e508-41be-9f58-584b27c196ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellLabel->"Out[65]=",ExpressionUUID->"0c074a5e-4718-4bef-a634-58208dcb7910"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"GammaOmega", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["d", "2"], "-", "1"}], ")"}], "pht"}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[66]:=",ExpressionUUID->"4ec73cbd-7f4e-4575-8cfc-2d6cf4117dcf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"normOfPiXiOmega", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["d", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["d", "2"], "-", "1"}], ")"}], 
       RowBox[{"pauliTrace", "[", "Pi$sign", "]"}]}], "+", 
      RowBox[{"mytrace", "[", "Pi$sign", "]"}]}], ")"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellLabel->"In[67]:=",ExpressionUUID->"15d549d9-b702-4017-a741-88ea996790d1"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
  SuperscriptBox["d", "4"]}]], "Output",
 CellLabel->"Out[67]=",ExpressionUUID->"765aa309-28a7-4f95-8141-21e5593a3fa3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"normOfPiXiGammaOmegaSquared", "=", 
  RowBox[{
   RowBox[{"mytrace", "[", "\[IndentingNewLine]", 
    RowBox[{"multiply", "[", 
     RowBox[{"Pi$sign", ",", 
      RowBox[{"multiply", "[", 
       RowBox[{"GammaOmega", ",", "GammaOmega"}], "]"}]}], "]"}], 
    "\[IndentingNewLine]", "]"}], "//", "FullSimplify"}]}]], "Input",
 CellLabel->"In[68]:=",ExpressionUUID->"1fa1e367-9d82-4aa3-bb89-781868d74686"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
   SuperscriptBox["d", "3"]}], 
  RowBox[{"3", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "d"}], ")"}]}]]], "Output",
 CellLabel->"Out[68]=",ExpressionUUID->"b6a57ba3-4bd0-4671-a738-7b48f7e2882f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Pi$sgnstd gives E=0", "Section",ExpressionUUID->"97bff560-f114-4e5a-af74-2e0bc1d1be8c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["d", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["d", "2"], "-", "1"}], ")"}], 
       RowBox[{"pauliTrace", "[", "proj", "]"}]}], "+", 
      RowBox[{"mytrace", "[", "proj", "]"}]}], ")"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"proj", "->", "Pi$sigstd"}], "}"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellLabel->"In[70]:=",ExpressionUUID->"6d35a4ee-2a30-4c78-b80f-f71ababc5b27"],

Cell[BoxData["0"], "Output",
 CellLabel->"Out[70]=",ExpressionUUID->"9603da46-3d62-4b22-aed2-73f7298bc41e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"mytrace", "[", "\[IndentingNewLine]", 
   RowBox[{"multiply", "[", 
    RowBox[{"Pi$sigstd", ",", 
     RowBox[{"multiply", "[", 
      RowBox[{"GammaOmega", ",", "GammaOmega"}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", "]"}], "//", "FullSimplify"}]], "Input",
 CellLabel->"In[71]:=",ExpressionUUID->"6646f82f-0a80-4b5d-a22a-c9722d1c36a3"],

Cell[BoxData["0"], "Output",
 CellLabel->"Out[71]=",ExpressionUUID->"76b3778b-be0c-4e30-a700-a3f7e76d5512"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1198, 1178},
WindowMargins->{{196, Automatic}, {Automatic, 45}},
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9c160ae5-240a-4bea-8c99-868fd07e3b21"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 134, 0, 66, "Section",ExpressionUUID->"09e081bf-214c-456c-b40f-185de7d6bbe3"],
Cell[713, 24, 3109, 97, 90, "Input",ExpressionUUID->"99f9d7fc-5ee6-471d-9a98-0c98438a5f1a"],
Cell[CellGroupData[{
Cell[3847, 125, 3565, 114, 70, "Input",ExpressionUUID->"27748e52-e624-4d8a-8c52-2d7352a5c953"],
Cell[7415, 241, 5105, 177, 76, "Output",ExpressionUUID->"e9241830-3b26-41cd-9afd-4d3df213d561"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12557, 423, 107, 0, 53, "Subsection",ExpressionUUID->"7ccdd550-3b39-4c86-a5c9-42d687231e57"],
Cell[12667, 425, 1229, 39, 192, "Input",ExpressionUUID->"d9cb9327-d13d-4abc-826e-e106587ccfca"],
Cell[13899, 466, 277, 7, 29, "Input",ExpressionUUID->"570d8d7e-3ad8-4bf8-be8e-d1a405a4dcdd"],
Cell[CellGroupData[{
Cell[14201, 477, 280, 8, 29, "Input",ExpressionUUID->"406bcb26-d294-494b-a2ef-ae4d044e99dd"],
Cell[14484, 487, 200, 4, 33, "Output",ExpressionUUID->"aa3bf6c9-ea97-40ed-b37c-62d555fe0df8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14721, 496, 238, 5, 29, "Input",ExpressionUUID->"1e1aa8f3-d513-4507-9e98-20967bd108b2"],
Cell[14962, 503, 3026, 81, 154, "Output",ExpressionUUID->"96eb736a-17b8-403b-87f6-76b64e1a3448"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18037, 590, 90, 0, 53, "Subsection",ExpressionUUID->"d8645805-d502-49db-8d0a-9ca1ad9c6f3f"],
Cell[CellGroupData[{
Cell[18152, 594, 981, 27, 49, "Input",ExpressionUUID->"c4c8c61b-c27c-4819-a3e8-03a394c2edf1"],
Cell[19136, 623, 110, 1, 33, "Output",ExpressionUUID->"b197e429-0979-452c-9234-539766e8d9ff"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19295, 630, 88, 0, 53, "Subsection",ExpressionUUID->"08a2c751-dfa8-4e9f-bca7-bb407c75ef3b"],
Cell[CellGroupData[{
Cell[19408, 634, 731, 20, 29, "Input",ExpressionUUID->"76505390-43fd-4bf6-998c-a48a6763c720"],
Cell[20142, 656, 110, 1, 33, "Output",ExpressionUUID->"c544391c-6835-4fca-b3dd-60af11ffccdb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20301, 663, 90, 0, 53, "Subsection",ExpressionUUID->"d2d13641-2673-4b6c-9cce-7dd8dbe2e1a3"],
Cell[CellGroupData[{
Cell[20416, 667, 656, 19, 29, "Input",ExpressionUUID->"c3a9da29-1ac0-413b-890c-2eb12e436059"],
Cell[21075, 688, 110, 1, 33, "Output",ExpressionUUID->"dfd0955f-5a71-40b2-982c-09873d3615de"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[21234, 695, 85, 0, 53, "Subsection",ExpressionUUID->"d9cdea85-6f92-451c-a728-41fc234387ee"],
Cell[CellGroupData[{
Cell[21344, 699, 329, 8, 29, "Input",ExpressionUUID->"06d67c16-4ea0-4b56-9a87-617278d2b510"],
Cell[21676, 709, 189, 4, 33, "Output",ExpressionUUID->"59a6ff3c-ffc6-4191-864f-8361e906af1f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[21926, 720, 109, 0, 66, "Section",ExpressionUUID->"65da6429-0b70-4fdf-9337-5ba697051f2e"],
Cell[22038, 722, 463, 14, 31, "Input",ExpressionUUID->"53a6cabe-5905-43bc-b21c-b848984c1ae3"],
Cell[22504, 738, 341, 9, 31, "Input",ExpressionUUID->"5e208da3-c53e-4e9b-8f7b-dddc2cd91e67"],
Cell[CellGroupData[{
Cell[22870, 751, 93, 0, 53, "Subsection",ExpressionUUID->"1cb4344f-3cbe-4e1b-957e-6e18441c85c9"],
Cell[22966, 753, 562, 18, 49, "Input",ExpressionUUID->"29cd5acc-53b9-465f-b712-abe7c8a74567"],
Cell[CellGroupData[{
Cell[23553, 775, 560, 16, 29, "Input",ExpressionUUID->"1ef28f77-e508-41be-9f58-584b27c196ad"],
Cell[24116, 793, 200, 4, 33, "Output",ExpressionUUID->"0c074a5e-4718-4bef-a634-58208dcb7910"]
}, Open  ]],
Cell[24331, 800, 367, 11, 31, "Input",ExpressionUUID->"4ec73cbd-7f4e-4575-8cfc-2d6cf4117dcf"],
Cell[CellGroupData[{
Cell[24723, 815, 479, 14, 31, "Input",ExpressionUUID->"15d549d9-b702-4017-a741-88ea996790d1"],
Cell[25205, 831, 328, 10, 46, "Output",ExpressionUUID->"765aa309-28a7-4f95-8141-21e5593a3fa3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25570, 846, 429, 9, 70, "Input",ExpressionUUID->"1fa1e367-9d82-4aa3-bb89-781868d74686"],
Cell[26002, 857, 428, 14, 51, "Output",ExpressionUUID->"b6a57ba3-4bd0-4671-a738-7b48f7e2882f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26491, 878, 93, 0, 66, "Section",ExpressionUUID->"97bff560-f114-4e5a-af74-2e0bc1d1be8c"],
Cell[CellGroupData[{
Cell[26609, 882, 520, 16, 31, "Input",ExpressionUUID->"6d35a4ee-2a30-4c78-b80f-f71ababc5b27"],
Cell[27132, 900, 107, 1, 33, "Output",ExpressionUUID->"9603da46-3d62-4b22-aed2-73f7298bc41e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27276, 906, 376, 8, 70, "Input",ExpressionUUID->"6646f82f-0a80-4b5d-a22a-c9722d1c36a3"],
Cell[27655, 916, 107, 1, 33, "Output",ExpressionUUID->"76b3778b-be0c-4e30-a700-a3f7e76d5512"]
}, Open  ]]
}, Open  ]]
}
]
*)


